QAmplifyNet: Pushing the Boundaries of Supply Chain Backorder Prediction Using Interpretable Hybrid Quantum-Classical Neural Network

Supply chain management relies on accurate backorder prediction for optimizing inventory control, reducing costs, and enhancing customer satisfaction. However, traditional machine-learning models struggle with large-scale datasets and complex relationships, hindering real-world data collection. This research introduces a novel methodological framework for supply chain backorder prediction, addressing the challenge of handling large datasets. Our proposed model, QAmplifyNet, employs quantum-inspired techniques within a quantum-classical neural network to predict backorders effectively on short and imbalanced datasets. Experimental evaluations on a benchmark dataset demonstrate QAmplifyNet's superiority over classical models, quantum ensembles, quantum neural networks, and deep reinforcement learning. Its proficiency in handling short, imbalanced datasets makes it an ideal solution for supply chain management. To enhance model interpretability, we use Explainable Artificial Intelligence techniques. Practical implications include improved inventory control, reduced backorders, and enhanced operational efficiency. QAmplifyNet seamlessly integrates into real-world supply chain management systems, enabling proactive decision-making and efficient resource allocation. Future work involves exploring additional quantum-inspired techniques, expanding the dataset, and investigating other supply chain applications. This research unlocks the potential of quantum computing in supply chain optimization and paves the way for further exploration of quantum-inspired machine learning models in supply chain management. Our framework and QAmplifyNet model offer a breakthrough approach to supply chain backorder prediction, providing superior performance and opening new avenues for leveraging quantum-inspired techniques in supply chain management.

==> QNN/RY-CNOT/ry-cnot-vqc.ipynb <==
{"metadata":{"kernelspec":{"language":"python","display_name":"Python 3","name":"python3"},"language_info":{"name":"python","version":"3.10.10","mimetype":"text/x-python","codemirror_mode":{"name":"ipython","version":3},"pygments_lexer":"ipython3","nbconvert_exporter":"python","file_extension":".py"}},"nbformat_minor":4,"nbformat":4,"cells":[{"cell_type":"markdown","source":"## Data Preparation","metadata":{}},{"cell_type":"markdown","source":"https://pennylane.ai/qml/demos/tutorial_variational_classifier.html#id3","metadata":{}},{"cell_type":"code","source":"!pip install pennylane qiskit qiskit_machine_learning imblearn plotly seaborn\nfrom qiskit import BasicAer\nfrom qiskit.utils import QuantumInstance, algorithm_globals\nfrom qiskit.algorithms.optimizers import COBYLA\nfrom qiskit.circuit.library import TwoLocal\nfrom qiskit_machine_learning.algorithms import VQC, QSVC\nfrom qiskit_machine_learning.circuit.library import RawFeatureVector\nfrom qiskit.circuit.library import RealAmplitudes, ZZFeatureMap, ZFeatureMap, NLocal\nfrom qiskit import QuantumCircuit\nfrom qiskit.circuit import Parameter\nfrom qiskit_machine_learning.kernels import QuantumKernel\n\nimport numpy as np # linear algebra\nimport pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)\nimport warnings\nwarnings.filterwarnings(\"ignore\")\nimport matplotlib.pyplot as plt\n\nfrom sklearn import preprocessing\nfrom sklearn import metrics\nfrom sklearn.metrics import davies_bouldin_score, pairwise_distances, silhouette_samples, silhouette_score\nfrom sklearn.metrics.pairwise import euclidean_distances\nfrom sklearn.decomposition import PCA, TruncatedSVD\nfrom sklearn.cluster import KMeans, AgglomerativeClustering \nfrom sklearn.manifold import TSNE\n\n# classifier Libraries\nfrom sklearn.linear_model import LogisticRegression\nfrom sklearn.svm import SVC\nfrom sklearn.neighbors import KNeighborsClassifier\nfrom sklearn.tree import DecisionTreeClassifier\nfrom sklearn.ensemble import RandomForestClassifier\nimport collections\n\n\n# Other Libraries\nfrom sklearn.model_selection import train_test_split\nfrom sklearn.pipeline import make_pipeline\nfrom imblearn.pipeline import make_pipeline as imbalanced_make_pipeline\nfrom imblearn.over_sampling import SMOTE\nfrom imblearn.under_sampling import NearMiss\nfrom imblearn.metrics import classification_report_imbalanced\nfrom sklearn.metrics import precision_score, recall_score, f1_score, roc_auc_score, accuracy_score, classification_report\nfrom collections import Counter\nfrom sklearn.model_selection import KFold, StratifiedKFold\n\nfrom time import time\nfrom datetime import datetime\nimport matplotlib.cm as cm\nfrom scipy.spatial.distance import cdist\n\nfrom datetime import datetime\nfrom joblib import Parallel, delayed\n\nimport seaborn as sns\nimport plotly.express as px\nimport plotly as py\nimport plotly.graph_objs as go\nfrom plotly.offline import download_plotlyjs, init_notebook_mode, plot, iplot\n\n# Input data files are available in the read-only \"../input/\" directory\n# For example, running this (by clicking run or pressing Shift+Enter) will list all files under the input directory\n\nimport os\nimport matplotlib as mpl\nimport matplotlib.pyplot as plt\nfrom sklearn import datasets\nimport seaborn as sns\nimport jax;\n\njax.config.update('jax_platform_name', 'cpu')\njax.config.update(\"jax_enable_x64\", True)\nimport jax.numpy as jnp\n\nimport optax  # optimization using jax\n\nimport pennylane as qml\nimport pennylane.numpy as pnp\n\nsns.set()\n\nseed = 0\nrng = np.random.default_rng(seed=seed)\n\n# You can write up to 20GB to the current directory (/kaggle/working/) that gets preserved as output when you create a version using \"Save & Run All\" \n# You can also write temporary files to /kaggle/temp/, but they won't be saved outside of the current session","metadata":{"scrolled":true,"execution":{"iopub.status.busy":"2023-06-16T18:31:16.529176Z","iopub.execute_input":"2023-06-16T18:31:16.529993Z","iopub.status.idle":"2023-06-16T18:32:20.389150Z","shell.execute_reply.started":"2023-06-16T18:31:16.529959Z","shell.execute_reply":"2023-06-16T18:32:20.388095Z"},"trusted":true},"execution_count":1,"outputs":[{"name":"stdout","text":"Collecting pennylane\n  Downloading PennyLane-0.30.0-py3-none-any.whl (1.4 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.4/1.4 MB\u001b[0m \u001b[31m9.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m:00:01\u001b[0m0:01\u001b[0m\n\u001b[?25hCollecting qiskit\n  Downloading qiskit-0.43.1.tar.gz (9.6 kB)\n  Installing build dependencies ... \u001b[?25ldone\n\u001b[?25h  Getting requirements to build wheel ... \u001b[?25ldone\n\u001b[?25h  Installing backend dependencies ... \u001b[?25ldone\n\u001b[?25h  Preparing metadata (pyproject.toml) ... \u001b[?25ldone\n\u001b[?25hCollecting qiskit_machine_learning\n  Downloading qiskit_machine_learning-0.6.1-py3-none-any.whl (148 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m148.7/148.7 kB\u001b[0m \u001b[31m8.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hCollecting imblearn\n  Downloading imblearn-0.0-py2.py3-none-any.whl (1.9 kB)\nRequirement already satisfied: plotly in /opt/conda/lib/python3.10/site-packages (5.14.1)\nRequirement already satisfied: seaborn in /opt/conda/lib/python3.10/site-packages (0.12.2)\nRequirement already satisfied: numpy<1.24 in /opt/conda/lib/python3.10/site-packages (from pennylane) (1.23.5)\nRequirement already satisfied: scipy in /opt/conda/lib/python3.10/site-packages (from pennylane) (1.10.1)\nRequirement already satisfied: networkx in /opt/conda/lib/python3.10/site-packages (from pennylane) (3.1)\nCollecting rustworkx (from pennylane)\n  Downloading rustworkx-0.13.0-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (1.9 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m1.9/1.9 MB\u001b[0m \u001b[31m18.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0ma \u001b[36m0:00:01\u001b[0m\n\u001b[?25hCollecting autograd (from pennylane)\n  Downloading autograd-1.5-py3-none-any.whl (48 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m48.9/48.9 kB\u001b[0m \u001b[31m4.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hRequirement already satisfied: toml in /opt/conda/lib/python3.10/site-packages (from pennylane) (0.10.2)\nRequirement already satisfied: appdirs in /opt/conda/lib/python3.10/site-packages (from pennylane) (1.4.4)\nCollecting semantic-version>=2.7 (from pennylane)\n  Downloading semantic_version-2.10.0-py2.py3-none-any.whl (15 kB)\nCollecting autoray>=0.3.1 (from pennylane)\n  Downloading autoray-0.6.3-py3-none-any.whl (48 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m48.3/48.3 kB\u001b[0m \u001b[31m5.0 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hRequirement already satisfied: cachetools in /opt/conda/lib/python3.10/site-packages (from pennylane) (4.2.4)\nCollecting pennylane-lightning>=0.30 (from pennylane)\n  Downloading PennyLane_Lightning-0.30.0-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (16.6 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m16.6/16.6 MB\u001b[0m \u001b[31m53.8 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n\u001b[?25hRequirement already satisfied: requests in /opt/conda/lib/python3.10/site-packages (from pennylane) (2.28.2)\nCollecting qiskit-terra==0.24.1 (from qiskit)\n  Downloading qiskit_terra-0.24.1-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (5.9 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m5.9/5.9 MB\u001b[0m \u001b[31m81.7 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m:00:01\u001b[0m00:01\u001b[0m\n\u001b[?25hCollecting qiskit-aer==0.12.0 (from qiskit)\n  Downloading qiskit_aer-0.12.0-cp310-cp310-manylinux_2_17_x86_64.manylinux2014_x86_64.whl (12.8 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m12.8/12.8 MB\u001b[0m \u001b[31m77.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n\u001b[?25hCollecting qiskit-ibmq-provider==0.20.2 (from qiskit)\n  Downloading qiskit_ibmq_provider-0.20.2-py3-none-any.whl (241 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m241.5/241.5 kB\u001b[0m \u001b[31m24.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hCollecting requests-ntlm<=1.1.0 (from qiskit-ibmq-provider==0.20.2->qiskit)\n  Downloading requests_ntlm-1.1.0-py2.py3-none-any.whl (5.7 kB)\nRequirement already satisfied: urllib3>=1.21.1 in /opt/conda/lib/python3.10/site-packages (from qiskit-ibmq-provider==0.20.2->qiskit) (1.26.15)\nRequirement already satisfied: python-dateutil>=2.8.0 in /opt/conda/lib/python3.10/site-packages (from qiskit-ibmq-provider==0.20.2->qiskit) (2.8.2)\nRequirement already satisfied: websocket-client>=1.5.1 in /opt/conda/lib/python3.10/site-packages (from qiskit-ibmq-provider==0.20.2->qiskit) (1.5.1)\nRequirement already satisfied: websockets>=10.0 in /opt/conda/lib/python3.10/site-packages (from qiskit-ibmq-provider==0.20.2->qiskit) (11.0.3)\nCollecting ply>=3.10 (from qiskit-terra==0.24.1->qiskit)\n  Downloading ply-3.11-py2.py3-none-any.whl (49 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m49.6/49.6 kB\u001b[0m \u001b[31m5.5 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hRequirement already satisfied: psutil>=5 in /opt/conda/lib/python3.10/site-packages (from qiskit-terra==0.24.1->qiskit) (5.9.3)\nRequirement already satisfied: sympy>=1.3 in /opt/conda/lib/python3.10/site-packages (from qiskit-terra==0.24.1->qiskit) (1.12)\nRequirement already satisfied: dill>=0.3 in /opt/conda/lib/python3.10/site-packages (from qiskit-terra==0.24.1->qiskit) (0.3.6)\nCollecting stevedore>=3.0.0 (from qiskit-terra==0.24.1->qiskit)\n  Downloading stevedore-5.1.0-py3-none-any.whl (49 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m49.6/49.6 kB\u001b[0m \u001b[31m4.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hCollecting symengine<0.10,>=0.9 (from qiskit-terra==0.24.1->qiskit)\n  Downloading symengine-0.9.2-cp310-cp310-manylinux2010_x86_64.whl (37.5 MB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m37.5/37.5 MB\u001b[0m \u001b[31m36.4 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n\u001b[?25hRequirement already satisfied: scikit-learn>=0.20.0 in /opt/conda/lib/python3.10/site-packages (from qiskit_machine_learning) (1.2.2)\nCollecting fastdtw (from qiskit_machine_learning)\n  Downloading fastdtw-0.3.4.tar.gz (133 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m133.4/133.4 kB\u001b[0m \u001b[31m14.3 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25h  Preparing metadata (setup.py) ... \u001b[?25ldone\n\u001b[?25hRequirement already satisfied: setuptools>=40.1.0 in /opt/conda/lib/python3.10/site-packages (from qiskit_machine_learning) (59.8.0)\nRequirement already satisfied: imbalanced-learn in /opt/conda/lib/python3.10/site-packages (from imblearn) (0.10.1)\nRequirement already satisfied: tenacity>=6.2.0 in /opt/conda/lib/python3.10/site-packages (from plotly) (8.2.2)\nRequirement already satisfied: packaging in /opt/conda/lib/python3.10/site-packages (from plotly) (21.3)\nRequirement already satisfied: pandas>=0.25 in /opt/conda/lib/python3.10/site-packages (from seaborn) (1.5.3)\nRequirement already satisfied: matplotlib!=3.6.1,>=3.1 in /opt/conda/lib/python3.10/site-packages (from seaborn) (3.6.3)\nRequirement already satisfied: contourpy>=1.0.1 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (1.0.7)\nRequirement already satisfied: cycler>=0.10 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (0.11.0)\nRequirement already satisfied: fonttools>=4.22.0 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (4.39.3)\nRequirement already satisfied: kiwisolver>=1.0.1 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (1.4.4)\nRequirement already satisfied: pillow>=6.2.0 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (9.5.0)\nRequirement already satisfied: pyparsing>=2.2.1 in /opt/conda/lib/python3.10/site-packages (from matplotlib!=3.6.1,>=3.1->seaborn) (3.0.9)\nRequirement already satisfied: pytz>=2020.1 in /opt/conda/lib/python3.10/site-packages (from pandas>=0.25->seaborn) (2023.3)\nRequirement already satisfied: charset-normalizer<4,>=2 in /opt/conda/lib/python3.10/site-packages (from requests->pennylane) (2.1.1)\nRequirement already satisfied: idna<4,>=2.5 in /opt/conda/lib/python3.10/site-packages (from requests->pennylane) (3.4)\nRequirement already satisfied: certifi>=2017.4.17 in /opt/conda/lib/python3.10/site-packages (from requests->pennylane) (2023.5.7)\nRequirement already satisfied: joblib>=1.1.1 in /opt/conda/lib/python3.10/site-packages (from scikit-learn>=0.20.0->qiskit_machine_learning) (1.2.0)\nRequirement already satisfied: threadpoolctl>=2.0.0 in /opt/conda/lib/python3.10/site-packages (from scikit-learn>=0.20.0->qiskit_machine_learning) (3.1.0)\nRequirement already satisfied: future>=0.15.2 in /opt/conda/lib/python3.10/site-packages (from autograd->pennylane) (0.18.3)\nRequirement already satisfied: six>=1.5 in /opt/conda/lib/python3.10/site-packages (from python-dateutil>=2.8.0->qiskit-ibmq-provider==0.20.2->qiskit) (1.16.0)\nCollecting ntlm-auth>=1.0.2 (from requests-ntlm<=1.1.0->qiskit-ibmq-provider==0.20.2->qiskit)\n  Downloading ntlm_auth-1.5.0-py2.py3-none-any.whl (29 kB)\nRequirement already satisfied: cryptography>=1.3 in /opt/conda/lib/python3.10/site-packages (from requests-ntlm<=1.1.0->qiskit-ibmq-provider==0.20.2->qiskit) (40.0.2)\nCollecting pbr!=2.1.0,>=2.0.0 (from stevedore>=3.0.0->qiskit-terra==0.24.1->qiskit)\n  Downloading pbr-5.11.1-py2.py3-none-any.whl (112 kB)\n\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m112.7/112.7 kB\u001b[0m \u001b[31m11.6 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m\n\u001b[?25hRequirement already satisfied: mpmath>=0.19 in /opt/conda/lib/python3.10/site-packages (from sympy>=1.3->qiskit-terra==0.24.1->qiskit) (1.3.0)\nRequirement already satisfied: cffi>=1.12 in /opt/conda/lib/python3.10/site-packages (from cryptography>=1.3->requests-ntlm<=1.1.0->qiskit-ibmq-provider==0.20.2->qiskit) (1.15.1)\nRequirement already satisfied: pycparser in /opt/conda/lib/python3.10/site-packages (from cffi>=1.12->cryptography>=1.3->requests-ntlm<=1.1.0->qiskit-ibmq-provider==0.20.2->qiskit) (2.21)\nBuilding wheels for collected packages: qiskit, fastdtw\n  Building wheel for qiskit (pyproject.toml) ... \u001b[?25ldone\n\u001b[?25h  Created wheel for qiskit: filename=qiskit-0.43.1-py3-none-any.whl size=8029 sha256=7355a356e3dfda83e55663d776cb2b1c0a8216469f636e9303df30bba3c66329\n  Stored in directory: /root/.cache/pip/wheels/f1/f6/ad/0f2527d2cc0028cd682619f1b50a24476fd3592e0c63f87282\n  Building wheel for fastdtw (setup.py) ... \u001b[?25ldone\n\u001b[?25h  Created wheel for fastdtw: filename=fastdtw-0.3.4-cp310-cp310-linux_x86_64.whl size=104411 sha256=8019ba2ff96f3eab63ee524aac13be5654b3c682446c78cb57745dc09562ce8a\n  Stored in directory: /root/.cache/pip/wheels/73/c8/f7/c25448dab74c3acf4848bc25d513c736bb93910277e1528ef4\nSuccessfully built qiskit fastdtw\nInstalling collected packages: ply, symengine, semantic-version, rustworkx, pbr, ntlm-auth, fastdtw, autoray, autograd, stevedore, requests-ntlm, qiskit-terra, qiskit_machine_learning, qiskit-ibmq-provider, qiskit-aer, imblearn, qiskit, pennylane-lightning, pennylane\nSuccessfully installed autograd-1.5 autoray-0.6.3 fastdtw-0.3.4 imblearn-0.0 ntlm-auth-1.5.0 pbr-5.11.1 pennylane-0.30.0 pennylane-lightning-0.30.0 ply-3.11 qiskit-0.43.1 qiskit-aer-0.12.0 qiskit-ibmq-provider-0.20.2 qiskit-terra-0.24.1 qiskit_machine_learning-0.6.1 requests-ntlm-1.1.0 rustworkx-0.13.0 semantic-version-2.10.0 stevedore-5.1.0 symengine-0.9.2\n\u001b[33mWARNING: Running pip as the 'root' user can result in broken permissions and conflicting behaviour with the system package manager. It is recommended to use a virtual environment instead: https://pip.pypa.io/warnings/venv\u001b[0m\u001b[33m\n\u001b[0m","output_type":"stream"}]},{"cell_type":"code","source":"X = pd.read_csv(\"/kaggle/input/logstdvif/x_vif_only.csv\")\nX.drop(['Unnamed: 0','rev_stop'], axis=1, inplace=True)\ny = pd.read_csv(\"/kaggle/input/logstdvif/y.csv\")\ndf=pd.concat([X,y],axis=1)\ndf.drop(['Unnamed: 0'], axis=1, inplace=True)\n\nX = pd.read_csv(\"/kaggle/input/logstdvif/x_vif_only.csv\")\nX.drop(['Unnamed: 0','rev_stop'], axis=1, inplace=True)\ny = pd.read_csv(\"/kaggle/input/logstdvif/y.csv\", index_col=None)['went_on_backorder']\n\nfrom sklearn.model_selection import train_test_split\nfrom sklearn.model_selection import StratifiedShuffleSplit\n\nprint('No backorder', round(y.value_counts()[0]/len(y) * 100,2), '% of the dataset')\nprint('Backorder', round(y.value_counts()[1]/len(y) * 100,2), '% of the dataset')\n\nsss = StratifiedKFold(n_splits=5, random_state=None, shuffle=False)\n\nfor train_index, test_index in sss.split(X, y):\n    print(\"Train:\", train_index, \"Test:\", test_index)\n    original_Xtrain, original_Xtest = X.iloc[train_index], X.iloc[test_index]\n    original_ytrain, original_ytest = y.iloc[train_index], y.iloc[test_index]\n\n# We already have X_train and y_train for undersample data thats why I am using original to distinguish and to not overwrite these variables.\n# original_Xtrain, original_Xtest, original_ytrain, original_ytest = train_test_split(X, y, test_size=0.2, random_state=42)\n\n# Turn into an array\noriginal_Xtrain = original_Xtrain.values\noriginal_Xtest = original_Xtest.values\noriginal_ytrain = original_ytrain.values\noriginal_ytest = original_ytest.values\n\n# See if both the train and test label distribution are similarly distributed\ntrain_unique_label, train_counts_label = np.unique(original_ytrain, return_counts=True)\ntest_unique_label, test_counts_label = np.unique(original_ytest, return_counts=True)\nprint('-' * 100)\n\nprint('Label Distributions: \\n')\nprint(train_counts_label/ len(original_ytrain))\nprint(test_counts_label/ len(original_ytest))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:32:20.395472Z","iopub.execute_input":"2023-06-16T18:32:20.396117Z","iopub.status.idle":"2023-06-16T18:32:35.968557Z","shell.execute_reply.started":"2023-06-16T18:32:20.396088Z","shell.execute_reply":"2023-06-16T18:32:35.967539Z"},"trusted":true},"execution_count":2,"outputs":[{"name":"stdout","text":"No backorder 99.3 % of the dataset\nBackorder 0.7 % of the dataset\nTrain: [ 259572  259620  259654 ... 1775315 1775316 1775317] Test: [     0      1      2 ... 355895 355896 355897]\nTrain: [      0       1       2 ... 1775315 1775316 1775317] Test: [259572 259620 259654 ... 711229 711230 711231]\nTrain: [      0       1       2 ... 1775315 1775316 1775317] Test: [ 562975  562992  563216 ... 1066527 1066528 1066529]\nTrain: [      0       1       2 ... 1775315 1775316 1775317] Test: [ 913555  913679  913781 ... 1549977 1550291 1550807]\nTrain: [      0       1       2 ... 1549977 1550291 1550807] Test: [1420136 1420137 1420138 ... 1775315 1775316 1775317]\n----------------------------------------------------------------------------------------------------\nLabel Distributions: \n\n[0.99296253 0.00703747]\n[0.99296181 0.00703819]\n","output_type":"stream"}]},{"cell_type":"code","source":"print('Length of X (train): {} | Length of y (train): {}'.format(len(original_Xtrain), len(original_ytrain)))\nprint('Length of X (test): {} | Length of y (test): {}'.format(len(original_Xtest), len(original_ytest)))\nprint(\"Before UnderSampling, counts of label '1': {}\".format(sum(original_ytrain == 1)))\nprint(\"Before UnderSampling, counts of label '0': {} \\n\".format(sum(original_ytrain == 0)))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:32:35.970425Z","iopub.execute_input":"2023-06-16T18:32:35.971154Z","iopub.status.idle":"2023-06-16T18:32:36.755216Z","shell.execute_reply.started":"2023-06-16T18:32:35.971119Z","shell.execute_reply":"2023-06-16T18:32:36.754269Z"},"trusted":true},"execution_count":3,"outputs":[{"name":"stdout","text":"Length of X (train): 1420255 | Length of y (train): 1420255\nLength of X (test): 355063 | Length of y (test): 355063\nBefore UnderSampling, counts of label '1': 9995\nBefore UnderSampling, counts of label '0': 1410260 \n\n","output_type":"stream"}]},{"cell_type":"code","source":"print(\"test, counts of label '1': {}\".format(sum(original_ytest == 1)))\nprint(\"test, counts of label '0': {} \\n\".format(sum(original_ytest == 0)))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:32:36.760753Z","iopub.execute_input":"2023-06-16T18:32:36.763395Z","iopub.status.idle":"2023-06-16T18:32:36.978646Z","shell.execute_reply.started":"2023-06-16T18:32:36.763357Z","shell.execute_reply":"2023-06-16T18:32:36.977730Z"},"trusted":true},"execution_count":4,"outputs":[{"name":"stdout","text":"test, counts of label '1': 2499\ntest, counts of label '0': 352564 \n\n","output_type":"stream"}]},{"cell_type":"markdown","source":"{0:17628,1:125} => 2499/20 and 352564/20","metadata":{}},{"cell_type":"code","source":"from imblearn.under_sampling import NearMiss\nfrom sklearn.model_selection import train_test_split, RandomizedSearchCV\n\nsm1 = NearMiss(sampling_strategy={0:500,1:500}) # 500:500\nXsm_train, ysm_train = sm1.fit_resample(original_Xtrain, original_ytrain)\nsm2 = NearMiss(sampling_strategy={0:200,1:67}) # 200:200\nXsm_test, ysm_test = sm2.fit_resample(original_Xtest, original_ytest)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:32:36.982379Z","iopub.execute_input":"2023-06-16T18:32:36.985033Z","iopub.status.idle":"2023-06-16T18:34:58.875505Z","shell.execute_reply.started":"2023-06-16T18:32:36.984997Z","shell.execute_reply":"2023-06-16T18:34:58.874465Z"},"trusted":true},"execution_count":5,"outputs":[]},{"cell_type":"code","source":"print('After Sampling, the shape of train_X: {}'.format(Xsm_train.shape))\nprint('After Sampling, the shape of train_y: {} \\n'.format(ysm_train.shape))\n\nprint(\"After Sampling, counts of label '1': {}\".format(sum(ysm_train == 1)))\nprint(\"After Sampling, counts of label '0': {}\".format(sum(ysm_train == 0)))\n\nprint('After Sampling, the shape of test_X: {}'.format(Xsm_test.shape))\nprint('After Sampling, the shape of test_y: {} \\n'.format(ysm_test.shape))\n\nprint(\"After Sampling, counts of label '1': {}\".format(sum(ysm_test == 1)))\nprint(\"After Sampling, counts of label '0': {}\".format(sum(ysm_test == 0)))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:34:58.877273Z","iopub.execute_input":"2023-06-16T18:34:58.877748Z","iopub.status.idle":"2023-06-16T18:34:58.890365Z","shell.execute_reply.started":"2023-06-16T18:34:58.877710Z","shell.execute_reply":"2023-06-16T18:34:58.885778Z"},"trusted":true},"execution_count":6,"outputs":[{"name":"stdout","text":"After Sampling, the shape of train_X: (1000, 14)\nAfter Sampling, the shape of train_y: (1000,) \n\nAfter Sampling, counts of label '1': 500\nAfter Sampling, counts of label '0': 500\nAfter Sampling, the shape of test_X: (267, 14)\nAfter Sampling, the shape of test_y: (267,) \n\nAfter Sampling, counts of label '1': 67\nAfter Sampling, counts of label '0': 200\n","output_type":"stream"}]},{"cell_type":"markdown","source":"# VQC\n\"RY-CNOT Variational Quantum Circuit Classifier\" or a \"Rot-CNOT Variational Quantum Circuit Classifier.\" These names highlight the use of RY gates and CNOT gates in the circuit structure, providing more detailed information about the architecture of the model.","metadata":{}},{"cell_type":"code","source":"import pennylane as qml\nfrom pennylane import numpy as np\nfrom pennylane.optimize import NesterovMomentumOptimizer, GradientDescentOptimizer, AdamOptimizer, MomentumOptimizer, AdaptiveOptimizer, AdagradOptimizer, RotosolveOptimizer","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:34:58.891646Z","iopub.execute_input":"2023-06-16T18:34:58.892217Z","iopub.status.idle":"2023-06-16T18:34:58.899748Z","shell.execute_reply.started":"2023-06-16T18:34:58.892179Z","shell.execute_reply":"2023-06-16T18:34:58.898582Z"},"trusted":true},"execution_count":7,"outputs":[]},{"cell_type":"code","source":"dev = qml.device(\"default.qubit\", wires=2)\n\ndef get_angles(x):\n\n    beta0 = 2 * np.arcsin(np.sqrt(x[1] ** 2) / np.sqrt(x[0] ** 2 + x[1] ** 2 + 1e-12))\n    beta1 = 2 * np.arcsin(np.sqrt(x[3] ** 2) / np.sqrt(x[2] ** 2 + x[3] ** 2 + 1e-12))\n    beta2 = 2 * np.arcsin(\n        np.sqrt(x[2] ** 2 + x[3] ** 2)\n        / np.sqrt(x[0] ** 2 + x[1] ** 2 + x[2] ** 2 + x[3] ** 2)\n    )\n\n    return np.array([beta2, -beta1 / 2, beta1 / 2, -beta0 / 2, beta0 / 2])\n\n\ndef statepreparation(a):\n    qml.RY(a[0], wires=0)\n\n    qml.CNOT(wires=[0, 1])\n    qml.RY(a[1], wires=1)\n    qml.CNOT(wires=[0, 1])\n    qml.RY(a[2], wires=1)\n\n    qml.PauliX(wires=0)\n    qml.CNOT(wires=[0, 1])\n    qml.RY(a[3], wires=1)\n    qml.CNOT(wires=[0, 1])\n    qml.RY(a[4], wires=1)\n    qml.PauliX(wires=0)\n\n    \n@qml.qnode(dev, interface=\"autograd\")\ndef circuit(weights, angles):\n    statepreparation(angles)\n\n    for W in weights:\n        layer(W)\n\n    return qml.expval(qml.PauliZ(0))\n\n\ndef layer(W):\n    qml.Rot(W[0, 0], W[0, 1], W[0, 2], wires=0)\n    qml.Rot(W[1, 0], W[1, 1], W[1, 2], wires=1)\n    qml.CNOT(wires=[0, 1])\n\ndef variational_classifier(weights, bias, x):\n    return circuit(weights, x) + bias\n\nx = np.array([0.53896774, 0.79503606, 0.27826503, 0.0], requires_grad=False)\nang = get_angles(x)\n\n\n@qml.qnode(dev, interface=\"autograd\")\ndef test(angles):\n\n    statepreparation(angles)\n\n    return qml.expval(qml.PauliZ(0))\n\n\ntest(ang)\nprint(\"x               : \", x)\nprint(\"angles          : \", ang)\nprint(\"amplitude vector: \", np.real(dev.state))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:34:58.901809Z","iopub.execute_input":"2023-06-16T18:34:58.902333Z","iopub.status.idle":"2023-06-16T18:34:59.599792Z","shell.execute_reply.started":"2023-06-16T18:34:58.902297Z","shell.execute_reply":"2023-06-16T18:34:59.598484Z"},"trusted":true},"execution_count":8,"outputs":[{"name":"stdout","text":"x               :  [0.53896774 0.79503606 0.27826503 0.        ]\nangles          :  [ 0.56397465 -0.          0.         -0.97504604  0.97504604]\namplitude vector:  [ 5.38967743e-01  7.95036065e-01  2.78265032e-01 -1.38777878e-17]\n","output_type":"stream"}]},{"cell_type":"code","source":"def square_loss(labels, predictions):\n    loss = 0\n    for l, p in zip(labels, predictions):\n        loss = loss + (l - p) ** 2\n\n    loss = loss / len(labels)\n    return loss\n\ndef accuracy(labels, predictions):\n    loss = 0\n    for l, p in zip(labels, predictions):\n        if abs(l - p) < 1e-5:\n            loss = loss + 1\n    loss = loss / len(labels)\n\n    return loss\n\ndef cost(weights, bias, features, labels):\n    predictions = [variational_classifier(weights, bias, f) for f in features]\n    return square_loss(labels, predictions)\n","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:34:59.601513Z","iopub.execute_input":"2023-06-16T18:34:59.601964Z","iopub.status.idle":"2023-06-16T18:34:59.611645Z","shell.execute_reply.started":"2023-06-16T18:34:59.601927Z","shell.execute_reply":"2023-06-16T18:34:59.610469Z"},"trusted":true},"execution_count":9,"outputs":[]},{"cell_type":"code","source":"num_qubits = 2\nnum_layers = 6\nweights_init = 0.01 * np.random.randn(num_layers, num_qubits, 3, requires_grad=True)\nbias_init = np.array(0.0, requires_grad=True)\n\nprint(weights_init, bias_init)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T20:10:19.868671Z","iopub.execute_input":"2023-06-16T20:10:19.869035Z","iopub.status.idle":"2023-06-16T20:10:19.877020Z","shell.execute_reply.started":"2023-06-16T20:10:19.869007Z","shell.execute_reply":"2023-06-16T20:10:19.876032Z"},"trusted":true},"execution_count":56,"outputs":[{"name":"stdout","text":"[[[ 0.00765851  0.00313271 -0.00288764]\n  [-0.00521555 -0.01075806 -0.01459665]]\n\n [[ 0.00489344  0.00347627 -0.0068204 ]\n  [-0.01240103  0.0080593  -0.00658083]]\n\n [[-0.01438342  0.00053168  0.02464418]\n  [-0.00985924  0.00579558  0.00948953]]\n\n [[ 0.00723491 -0.00628424 -0.01356377]\n  [-0.00392959  0.00768907  0.00988058]]\n\n [[-0.00385553 -0.00188585 -0.00568164]\n  [ 0.00792208 -0.00612359 -0.01455082]]\n\n [[ 0.0088609  -0.00400166 -0.01654306]\n  [ 0.00649133  0.00463218  0.00356611]]] 0.0\n","output_type":"stream"}]},{"cell_type":"code","source":"print(qml.draw(circuit,expansion_strategy='device')(weights_init,np.asarray(Xsm_train[0])))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T20:11:06.729661Z","iopub.execute_input":"2023-06-16T20:11:06.730006Z","iopub.status.idle":"2023-06-16T20:11:06.739007Z","shell.execute_reply.started":"2023-06-16T20:11:06.729978Z","shell.execute_reply":"2023-06-16T20:11:06.737874Z"},"trusted":true},"execution_count":59,"outputs":[{"name":"stdout","text":"0: ──RY(0.88)─╭●────────────╭●──X────────╭●────────────╭●──X──────────Rot(0.01,0.00,-0.00)───╭●\n1: ───────────╰X──RY(-1.58)─╰X──RY(0.34)─╰X──RY(-0.43)─╰X──RY(-0.57)──Rot(-0.01,-0.01,-0.01)─╰X\n\n───Rot(0.00,0.00,-0.01)──╭●──Rot(-0.01,0.00,0.02)─╭●──Rot(0.01,-0.01,-0.01)─╭●\n───Rot(-0.01,0.01,-0.01)─╰X──Rot(-0.01,0.01,0.01)─╰X──Rot(-0.00,0.01,0.01)──╰X\n\n───Rot(-0.00,-0.00,-0.01)─╭●──Rot(0.01,-0.00,-0.02)─╭●─┤  <Z>\n───Rot(0.01,-0.01,-0.01)──╰X──Rot(0.01,0.00,0.00)───╰X─┤     \n","output_type":"stream"}]},{"cell_type":"code","source":"for i in weights_init:\n    print(i[0])","metadata":{"execution":{"iopub.status.busy":"2023-06-16T20:11:09.259092Z","iopub.execute_input":"2023-06-16T20:11:09.259482Z","iopub.status.idle":"2023-06-16T20:11:09.268058Z","shell.execute_reply.started":"2023-06-16T20:11:09.259452Z","shell.execute_reply":"2023-06-16T20:11:09.267076Z"},"trusted":true},"execution_count":60,"outputs":[{"name":"stdout","text":"[ 0.00765851  0.00313271 -0.00288764]\n[ 0.00489344  0.00347627 -0.0068204 ]\n[-0.01438342  0.00053168  0.02464418]\n[ 0.00723491 -0.00628424 -0.01356377]\n[-0.00385553 -0.00188585 -0.00568164]\n[ 0.0088609  -0.00400166 -0.01654306]\n","output_type":"stream"}]},{"cell_type":"code","source":"ysm_train = np.where(ysm_train < 1, -1, ysm_train)\nysm_test = np.where(ysm_test < 1, -1, ysm_test)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:42:58.555832Z","iopub.execute_input":"2023-06-16T18:42:58.556200Z","iopub.status.idle":"2023-06-16T18:42:58.561326Z","shell.execute_reply.started":"2023-06-16T18:42:58.556172Z","shell.execute_reply":"2023-06-16T18:42:58.560486Z"},"trusted":true},"execution_count":13,"outputs":[]},{"cell_type":"code","source":"from sklearn.utils import shuffle\nX,y = shuffle(Xsm_train, ysm_train, random_state=0)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:43:34.701726Z","iopub.execute_input":"2023-06-16T18:43:34.702081Z","iopub.status.idle":"2023-06-16T18:43:34.709603Z","shell.execute_reply.started":"2023-06-16T18:43:34.702052Z","shell.execute_reply":"2023-06-16T18:43:34.708658Z"},"trusted":true},"execution_count":15,"outputs":[]},{"cell_type":"code","source":"from sklearn.model_selection import train_test_split\nfrom IPython.display import clear_output\nclear_output(wait=False)\n\nnum_qubits = 2\nnum_layers = 6\n\nweights_init = 0.01 * np.random.randn(num_layers, num_qubits, 3, requires_grad=True)\nbias_init = np.array(0.0, requires_grad=True)\n\nopt = NesterovMomentumOptimizer(0.4)\nbatch_size = 32\n\nnum_data = len(ysm_train)\nnum_train = 0.9\n# train the variational classifier\nweights = weights_init\nbias = bias_init\nprint()\n\ncost_g = []\nacc_train = []\nacc_test = []\nplt.show()\nfor it in range(60):\n    X_train_70, X_test_30, y_train_70, y_test_30 =train_test_split(np.asarray(X), np.asarray(y), train_size=num_train, test_size=1.0-num_train, shuffle=True)\n    # Update the weights by one optimizer step\n    batch_index = np.random.randint(0, len(X_train_70), (batch_size,))\n    feats_train_batch = X_train_70[batch_index]\n    Y_train_batch = y_train_70[batch_index]\n    weights, bias, _, _ = opt.step(cost, weights, bias, feats_train_batch, Y_train_batch)\n\n    # Compute predictions on train and validation set\n    predictions_train = [np.sign(variational_classifier(weights, bias, f)) for f in X_train_70]\n    predictions_val = [np.sign(variational_classifier(weights, bias, f)) for f in X_test_30]\n    # Compute accuracy on train and validation set\n    acc_tra = accuracy(y_train_70, predictions_train)\n    acc_val = accuracy(y_test_30, predictions_val)\n    cost_train = cost(weights, bias, Xsm_train, ysm_train)\n    cost_g.append(cost_train)\n    \n    acc_train.append(acc_tra)\n    acc_test.append(acc_val)\n    \n    clear_output(wait=True)\n    plt.figure(figsize=[10,7])\n    plt.plot(cost_g,label='Cost')\n    plt.plot(acc_train,label='Train Accuracy')\n    plt.plot(acc_test,label='Validation Accuracy')\n    plt.xlabel('Epochs',fontsize=14)\n    plt.ylabel('Accuracy',fontsize=14)\n    plt.legend(['Cost','Validation Accuracy','Test Accuracy'])\n    plt.show()\n     \n    \n    print(\n         \"Iter: {:5d} | Cost: {:0.7f} | Acc train: {:0.7f} | Acc validation: {:0.7f} \"\n         \"\".format(it + 1, cost_train, acc_tra, acc_val)\n     )\n    print(weights)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T18:53:53.500045Z","iopub.execute_input":"2023-06-16T18:53:53.501069Z","iopub.status.idle":"2023-06-16T19:42:53.224411Z","shell.execute_reply.started":"2023-06-16T18:53:53.501033Z","shell.execute_reply":"2023-06-16T19:42:53.223477Z"},"trusted":true},"execution_count":21,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 1000x700 with 1 Axes>","image/png":"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"},"metadata":{}},{"name":"stdout","text":"Iter:    60 | Cost: 0.9842881 | Acc train: 0.5900000 | Acc validation: 0.5900000 \n[[[ 5.02413257e-02  6.25692448e+00 -3.97626464e+00]\n  [-1.09748788e+01  1.65278293e+00 -8.90845537e+00]]\n\n [[-3.94791412e+00  5.94864161e-01  1.83162317e+00]\n  [-1.71020078e+00  1.01378504e+00 -8.40878913e+00]]\n\n [[ 1.82717522e+00 -5.27014044e+00  8.63171745e+00]\n  [-7.81500007e+00  5.56374776e+00 -2.83792722e+00]]\n\n [[ 8.63873762e+00  1.28542712e+01  9.64233641e+00]\n  [ 8.44298269e+00  4.73474487e+00  8.93735194e+00]]\n\n [[ 9.64499047e+00 -1.94131111e+01  1.32013175e+01]\n  [ 2.05273485e+00  3.09843799e+00 -3.09021217e+00]]\n\n [[ 1.31832432e+01  2.30021340e+00  2.26215813e-03]\n  [-8.16523835e-03 -7.04018307e-03 -6.80599289e-03]]]\n","output_type":"stream"}]},{"cell_type":"code","source":"plt.figure(figsize=[10,7])\nplt.plot(cost_g,label='Cost')\nplt.plot(acc_train,label='Train Accuracy')\nplt.plot(acc_test,label='Validation Accuracy')\nplt.title(\"MERA 1-Layered VQC: Accuracy vs Epochs\",fontsize=14)\nplt.xlabel('Epochs',fontsize=14)\nplt.ylabel('Accuracy',fontsize=14)\nplt.legend(['Cost','Validation Accuracy','Test Accuracy'])\nplt.show()","metadata":{"execution":{"iopub.status.busy":"2023-06-16T20:01:04.063089Z","iopub.execute_input":"2023-06-16T20:01:04.063781Z","iopub.status.idle":"2023-06-16T20:01:04.487090Z","shell.execute_reply.started":"2023-06-16T20:01:04.063745Z","shell.execute_reply":"2023-06-16T20:01:04.486238Z"},"trusted":true},"execution_count":53,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 1000x700 with 1 Axes>","image/png":"iVBORw0KGgoAAAANSUhEUgAAA1kAAAJ7CAYAAAARElu6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd5gT5fYH8O+kZ1u2w9J77x0BkSZFiiJ2URELKop6rcjv6rVhuRZEsSv2q6goolIEXURAQFB6Lwss23t6MvP7I3kn2Z4y2UyS83me+1zJpkwymd05c857DicIggBCCCGEEEIIIZJQhHsDCCGEEEIIISSaUJBFCCGEEEIIIRKiIIsQQgghhBBCJERBFiGEEEIIIYRIiIIsQgghhBBCCJEQBVmEEEIIIYQQIiEKsgghhBBCCCFEQhRkEUIIIYQQQoiEKMgihBBCCCGEEAlRkEUIIYQQ0sQeeeQRdO3aFWfPng33phBCQkAV7g0ghBDm7NmzGDduXLXbVCoVUlNTMWDAANxyyy3o3bs3AOCTTz7B008/jRkzZuCFF16o8/m2bt2KOXPmoE+fPvjiiy+gVCobfP19+/bh888/x86dO1FQUACe55GZmYn+/fvj0ksvxYgRI8T7Ll26FK+//joAYMmSJZg0aVKt53vkkUewcuVKfPnll+jXr1+tnx84cACffPIJtm/fjsLCQqjVarRt2xZjx47FjTfeiMTExDpfzxfz58/H3XffXev2iooKjBo1ChqNBps3b4ZWq633OdhnPHv2bCxatKjaz9avX49vvvkG+/btQ1lZGRITE9G9e3dMnz4d06dPh0JR/zW8/Px8fPrpp9i8eTPOnDkDi8WC5ORk9OjRA5MmTcLUqVOh0Wh8fq8NOXPmDCZMmABBEPB///d/uP766yV5XiIPY8eOxblz5xq8z44dO5CUlNREW0QIIS4UZBFCZKdNmzaYPn06AMBkMmH//v1Ys2YNNmzYgA8//BCDBw/G9ddfjw0bNuD777/HxRdfjPHjx1d7jqqqKixcuBBarRbPP/98gwEWz/N4/vnnsXz5cqhUKgwbNgxjx46FSqXCmTNnkJ2djVWrVuGee+7BXXfdVevxr7zyCsaPHw+Vyvdfqa+//jpef/11qFQqjBw5EpMnT4bFYsH27duxdOlS/O9//8OyZcvQp08fAMCQIUMwf/78as+xfft2bN++HePGjUP37t2r/WzIkCF1vm5SUhImTJiAH374AevXr8fUqVPr3cZvvvkGADBr1izxNpPJhH/961/YuHEjDAYDRo8ejaysLJSUlCA7OxsPP/wwvv76a7zxxhswGAy1nnP16tV47LHHYLFY0LNnT0yfPh2JiYkoLCzEtm3b8Oijj+L777/HRx995NsH2Yivv/4agiCA4zh8/fXXFGRFIaVSiTvuuKPenzd0IYEQQkKFgixCiOy0adOmVhbmnXfewUsvvYQlS5bg008/BcdxWLx4MaZNm4Z///vfGDBgAFJTU8X7L168GLm5uVi0aBHat2/f4Ou9+uqrWL58Obp3747XXnsNbdq0qfZzi8WCTz/9FGVlZXVu66lTp7BixQpcc801Pr2/zz77DEuXLkXr1q3x9ttvo2PHjtV+/uWXX+I///kPbr31Vnz33XfIysrC0KFDMXTo0Gr3W7p0KbZv347x48dj5syZPr024AqafvjhB3zzzTf1BlkHDx7EwYMH0bNnT3Tr1k28/dFHH8XGjRtx0UUX4cUXX6yWIbBarXjqqaewYsUKLFiwAB988EG1jNamTZvw4IMPIikpCcuWLauWGQQAQRDwyy+/YMWKFT6/l4Y4nU6sXLkSGRkZGDZsGH744Qfs378fPXv2lOT5iTwolco6s7aEEBJOtCaLEBIRWDZl//794m1ZWVl47LHHUFxcjCeeeEK8fdOmTfj6668xbNiwRjMXp0+fxnvvvYfk5GS89957tQIsANDpdLjllltwzz331PrZnDlzYDAY8MYbb8BkMjX6PioqKvDSSy9BrVbjrbfeqhVgAcBVV12FW2+9FWVlZXjllVcafU5/DR06FG3atMG2bduQm5tb532+/vprANWzWFu3bsWaNWvQrl07LFmypFYJllarxVNPPYWBAweK92WcTieefPJJ8DyPV199tVaABQAcx2HChAl+lUU2ZPPmzcjPz8e0adNw+eWXV3tfdSkuLsbzzz+PiRMnonfv3hgyZAiuvPJKfPDBB7Xue+jQITzwwAO48MIL0atXL4wcORJz587Fxo0bxfssXboUXbt2xZ9//lnr8d9++y26du2Kb7/9Vrzt7Nmz6Nq1Kx555BEcP34c8+fPx9ChQ6ut21m/fj3uv/9+TJgwAX379sXAgQNx7bXXYu3atfW+r8a29ZtvvkHXrl3x3nvv1fn47OxsdO3aFU8//XS9rwEAN9xwA7p161bvd2rRokXo2rUrdu7cKd62du1aXH/99Rg+fDh69+6N0aNHY+7cufjll18afK1AzZ49G127doXVasULL7yA0aNHo3fv3pg2bVq93w2Hw4Hly5dj+vTp6NOnDwYOHIjZs2fjt99+q/d1NmzYgLlz52Lo0KHo3bs3xo4diwcffBBHjhyp8/6fffYZJk+ejN69e2PMmDF4/fXXwfN8tfvwPI8VK1Zg1qxZGDJkCPr27YuxY8fizjvvxI4dOwL+TAghoUFBFiEkotQs+7vsssswfvx4rF27Fj/88AMqKiqwaNEiJCQkYPHixeA4rsHn+/bbb+F0OnH11VcjPT29wfvWtU7IYDDg1ltvRWFhIZYvX97o9q9ZswZGoxEXX3wxOnXqVO/95s6dC61Wi59++glms7nR5/UHx3GYOXMmeJ6vdpLP2Gw2rF69Gjqdrlqmi52EzpkzBzqdrt7nnjdvHgDgq6++Em//888/cebMGfTv3x/Dhw9vcPtqfs5jx44NqEEA294ZM2Zg6NChyMrKwurVq2G1Wmvd99SpU7jsssvwwQcfIC0tDTfccAOmTp0KrVaLt956q9p9169fjyuuuAJr1qxB3759cfPNN2P06NEoKChoMIjz1enTp3HVVVehqKgIl112GWbOnAm1Wg0AeOmll3D06FEMHDgQN9xwAyZNmoSTJ0/innvuwSeffFLruXzZ1ilTpiAxMbHeDCK7/Yorrmhwu2fMmAFBEPDDDz/U+pnNZsPatWvRsmVLDBw4EADw+eef45577sGpU6cwYcIEzJkzBxdccAHy8vJCFmQxCxYswM8//4xJkybhyiuvRHFxMR577DG8/fbb1e4nCALuu+8+LF68GFarFddddx2mTp2KI0eO4Pbbb8fHH39c67lfeOEF3Hnnndi3bx/GjRuHm266CQMGDMDWrVuxZcuWOu+/dOlS9OvXD1dddRUAV4C+ZMmSavd76aWXsGjRIpSXl2Pq1Km44YYbMGjQIBw6dAjbtm2T8NMhhEiBygUJIRHhf//7HwCIJ2jennzySezatQtPPfUUfv75Z+Tn5+O5555DixYtGn3eXbt2AQCGDRsW8LbdcMMN+PTTT/H+++/j6quvrla2WNPu3bsBoNFAIykpCT169MDu3buxf/9+DBo0KODtq8vMmTOxdOlSrFy5EnfddVe1YPSXX35BWVkZpk+fXi1b5eu2DxkyBCqVCn///Td4nodCoZDkc/ZHSUkJfv31V3Tp0kUsd5w+fTrefvttrF27Vlzzxzz44IPIz8/HU089hSuvvLLaz/Ly8sT/Li4uxkMPPQSVSoXPPvsMPXr0qPe+gdq1axfuvPNOLFiwoNbP3n33XbRu3brabUajEVdffTWWLFmCWbNmQa/X+7Wter0e06dPx2effYYdO3Zg8ODB1d7vb7/9hr59+6Jr164NbvfEiRPx5JNPYtWqVbj99tur/ezXX39FRUUFrrvuOvG79vXXX0OtVmPVqlW1jpnS0tIGX8ub0+nE0qVL6/xZenp6nWW8Z86cwQ8//ICEhAQAwLx583DZZZfhtddew5QpU8TP+Pvvv8e6deswZMgQvP/+++IFgDvuuAMzZ87ECy+8gDFjxoj3z87Oxvvvv48uXbrg448/RkpKiviaDoejzpLj/fv3Y9WqVcjMzAQA3HnnnZg4cSI++eQT3HXXXeJrfv3112jWrBlWrVol7mPAFQiWl5f7/HkRQpoGZbIIIbKTk5ODpUuXYunSpXj++ecxe/ZsLFmyBGlpaXjooYdq3T8tLQ1PPvkkysvLsWHDBowbNw6XXXaZT69VVFQEAGjWrFnA26vVajF//nxUVVXhzTffbPC+hYWFAIDmzZs3+rxZWVkAgIKCgoC3rT7NmjXDiBEjcPbs2VrlbHU1vAA8nxXbrvrodDokJyfDbDaLJ3/+vO+ali9fjp9++smvffTdd9/Bbrfj0ksvFW+bMWMGgNolg3v27MGePXswePDgWgFWzW1euXIlTCYT5syZUytoqXnfQGVkZNTbyKFmgAUA8fHxmDlzJiorK7F3796AtpVlUGpms1auXAm73d5oFgsAEhISMHbsWBw7dgwHDhyo9rNVq1YBQK3gVq1W19kwxjs4aYzT6RQbydT8H7s4U9O8efPEAAtwfeZz5syBw+GololbuXIlAFcQ7p1hbd68OW666SbY7fZq9//ss88AAI899lit96BSqerMlt95551igAUAqampGDduHIxGI06ePFntvmq1ulY2n+M4JCcn1/k+CSHhQ5ksQojs5OTk1FqXk5aWhs8++6zeJhYTJkxAnz59sGfPHvzrX/8Sb6+oqKizU53UC+VnzpyJ5cuX44svvsCNN96IVq1aBf2cgiAAQKMlj4GaNWsWNm3ahG+//VbMMOXl5WHLli1o3bp1vR0KfcG2nf1/MOpaJ9eYb775BgqFolq5Y8eOHdG7d29s374dZ86cEQMWFpjUtU6spj179vh830B17dq13hb2xcXFeOedd7Bp0ybk5ubCYrFU+7l3QO7Ptnbt2hX9+/fH2rVr8X//93/i+IBvvvkGcXFxmDJlik/bPmPGDPz0009YtWqVGNiVlZUhOzsbvXv3RocOHcT7Tpo0CS+99BKmTp2KSy65BEOGDMHAgQP9breu0WiqBZe+qCszzG47dOiQeNvBgweh0+nELp/e2PHhff89e/ZAo9H4dezU1YiFXVCorKwUb5s0aRL+97//Ydq0aZg8eTKGDBmCfv36IS4uzufXIoQ0HcpkEUJkZ+TIkTh8+DAOHz6MrVu34qGHHkJpaSnuuusuGI3Geh/H1gl5t2yuqKio8wo3w64s5+fnB7XNSqUS9913H+x2O1599dV675eRkQHAt7Iydh/2GKmNHTsWqampWLduHaqqqgC41qjxPI/LL7+8VnDHPqvz5883+LwWiwXl5eVQq9Xi1Xz2HoL9nH3x999/49ixYxg+fHit7Ndll10GQRDEbB3g+o4AvmUz2UlvMJnPxtS3NrCsrAyzZs3C8uXLkZycjFmzZuGOO+7A/PnzxflyNpst4G298sorYbFYxKzTzp07ceLECUydOhXx8fE+PcfIkSORlpaG1atXi40bfv75Z9jtdjGTyNx66614+umnkZ6ejg8//BDz5s3D8OHDcccdd+DMmTM+vV6g0tLS6r3NO7Cpqqqq876AZz9537+yshIZGRkNzomryTujxrDsntPpFG9btGgRHnzwQahUKrz55puYM2cOhg0bhocffhglJSU+vx4hpGlQkEUIkbXU1FTMnTsXt99+O44fP95gAFOXVq1aiQGb9/+YAQMGAIAkC8fHjx+PAQMGYPXq1dWubnvr378/AFenvoZUVFTgwIEDUKvVIWs5rlarMWPGDJjNZvz0008AXOVRSqWyzpbwvm779u3b4XA40LFjRzFQY59zY4+VAisH/OOPP9C1a9dq/3vyyScBuN4nCwJY5sSXAJBleHy5L3vv3ifKjPeJeX2Pq+nrr79Gbm4u7r33XnzxxRf4v//7P9x77724++676xx27c+2Aq4GGElJSeLnx/7fl1JBRqVSYcqUKeLcM8BVKqhSqXDJJZdUuy/Hcbjiiivw7bffYuvWrXjjjTcwYcIEbNy4Ebfffnudn5tUiouL673Newh4QkJCnff1vr93kMRmvtXsDCgFtVqNW265BT/++CM2bdqEl156CYMGDcJ3332HBx98UPLXI4QEh4IsQkhEmDdvHjIzM/HFF1/43WWuITNnzoRSqcSXX37Z6NVg7yxBfR544AEIgoD//ve/df584sSJiIuLw7p163D8+PF6n+eDDz6A1WrFlClTqi1ylxpbd/Xtt99i+/btyMnJwciRI+vMfrD7fvjhh3V26ANc5YHvvPMOAFRbDzV06FC0bt0au3fvbjSg9eVzro/JZMJPP/0EvV6PWbNm1fm/zp07Iy8vD7///jsAoHfv3gBcQVljWNmYL/dlw5jrCnIOHjzo83ticnJyALgykDV5t0Vn/NlWwJUJnj59Og4cOIDt27djzZo16Nq1a52lcg1h665WrVqFM2fOYPfu3Rg5cmSDDWFSUlIwfvx4vPrqqxg2bBiOHz+O06dP+/W6/qjr82K3ec+F6969OywWi1h66W379u217t+nTx/YbDbxZ6HSrFkzTJ06Fe+99x7atWuHLVu21CodJYSEFwVZhJCIoNPpcOutt8Jut2PZsmWSPW/btm1xyy23oLS0FLfcckudZUpWqxUffvhhvR3MvA0cOBBjx47F77//jr/++qvWzw0Gg1hWeMcdd9Ra2A64mg+88847SE5Oxn333RfYG/NRp06d0K9fP+zevVucyVWz4QUzfPhwTJw4EadOncKCBQtqZWNsNhsef/xx7NixAy1btqyWDVMqlfj3v/8NhUKBe++9t96M1saNG2vNI8vJycHx48dht9sbfT8///wzjEYjJk2ahGeeeabO/7HPlJUM9unTB3369MGOHTuqtZ1nvIOkyy67DHFxcfjwww/rDJS879urVy8AriYc3pmN3bt319nmvDEtW7YEgFrfqx9++AHZ2dm17u/PtjKsAca//vUvmM3mOhuBNKZPnz5o37491q1bhxUrVkAQhFqlggDw+++/w+FwVLvNbreLzVLqGxMghbfeeksskQVcTV0+/PBDqFQqTJs2TbydNdB56aWXqn3/8vPzsXz5cqhUqmrNPK677joAwDPPPFOrk6DD4RCbx/jLZrNh69attdY4mkwmGI1GqFQqv0oUCSGhR40vCCER46qrrsK7776L77//HvPmzQuoIUJd7r33XlitVixfvhyTJ0/G0KFD0aVLF6hUKpw9exZbtmxBWVkZ7r33Xp+e71//+heys7PFzENNN9xwA0pLS7Fs2TJMmzYNo0aNQseOHWG1WrF9+3YcOnQI6enpePPNNxvt5CeFWbNm4e+//8auXbuQmpqKMWPG1Hvf5557DjabDb/++ivGjx+P0aNHIysrCyUlJcjOzkZ+fj6SkpLwxhtviJkc5sILL8QLL7yARYsW4aabbkKvXr3Qv39/xMfHo6ioSMykXXDBBdUed9NNN+HcuXPYsGFDow1FWIkbGz5cl9GjRyM9PR0bN25ESUkJUlNT8eKLL2L27Nn4v//7P3z//ffo168frFYrjh07hoMHD4odGNPS0vDCCy/gvvvuwxVXXIGxY8eiffv2KC0txT///IOWLVuKFwH69euH/v37Y9u2bbjqqqswaNAg5ObmYuPGjRgzZgzWr1/f4HupacaMGXj33Xfx9NNP488//0SLFi1w5MgRbNmyBRdffDHWrVtX7f7+bCvTpUsX9O/fH7t374ZWq63VDdCfbX311VfxwQcfiF0Ha7rvvvug0+kwcOBAtGjRAg6HA1u2bMGxY8cwZcoUn0YwAA23cAdcgVLN703r1q0xbdo0XHzxxXA4HPj5559RXFyM++67r1oHxxkzZmDdunXYsGEDpk+fjosuughmsxk///wzysrK8Mgjj1S7/+jRo3HzzTfjgw8+wMSJEzF+/HikpaUhPz8fW7duxc0334ybbrrJp/flzWKx4KabbkLr1q3Rt29fZGVlwWQy4bfffkNhYSFuvfXWepulEELCg4IsQkjE0Gq1uP322/HUU0/h9ddfxwsvvCDJ8yoUCjz66KOYOnUqvvjiC+zcuRM7d+4Ez/PIyMjAyJEjMXPmTJ87ynXq1AmXXnppteYKNS1YsADjxo3DJ598gh07dmDz5s1Qq9Vo27Yt7r77btxwww1+d1kL1OTJk/Hss8/CZDJhxowZ4uDbusTFxeGtt97CunXr8O233+KPP/5AaWmpuH7mwgsvxLPPPltvs45p06ZhyJAh+OSTT/DHH39g5cqVsFgsSE5ORvfu3TFv3ryAT+xPnDiBXbt2oU2bNtVmPdXEsg8ffPABvv/+e8yZMwft2rXDypUr8fbbb+PXX3/FRx99hPj4eLRt27ZWO/UJEyZgxYoVePvtt7Fjxw5s3LhR3H7vzA/HcVi2bBmee+45ZGdn48iRI+jWrRvefPNNFBQU+B1kNW/eHJ9++ilefPFFbN26FQ6HAz179sQHH3yA8+fP1wqy/NlWb5dddhl2796NiRMnBvwdnD59OpYsWQK73Y5p06bVmZW6//778fvvv2Pv3r349ddfodfr0bZtWzz55JMNBsk1sRbu9RkyZEitIOvVV1/FkiVL8OOPP6KkpATt2rUTg1FvHMfhtddew8cff4yVK1fi008/FddJ3nTTTWLDEW8PP/ww+vfvj08//RRr166F1WpFRkYGhg0bFnBXSr1ejwceeADbtm3Dzp07UVxcDIPBgA4dOuCBBx7wufsjIaTpcIIU/XUJIYTEtL/++gs33XQTWrRogS+++KLB9TdE3p544gl88cUX+PTTTxsMViPR7NmzsX379mrNbwghJBSogJcQQkjQBg4ciKeeegqnTp3C3Llzq613IZGjpKQE33//PTp27Bh1ARYhhDQlKhckhBAiCdZN8MyZM9i1axcuvPDC8G4Q8dlvv/2G/fv3Y+3atTCZTJg/f364N4kQQiIaBVmEEEIk4922nUSONWvWYOXKlcjMzMT9999Pa3wIISRItCaLEEIIIYQQQiREa7IIIYQQQgghREIUZBFCCCGEEEKIhCjIIoQQQgghhBAJUeOLRgiCAJ6Xx7I1hYKTzbYQ6dH+jV60b6Mb7d/oRfs2etG+jW6h2r8KBQeO43y6LwVZjeB5ASUlxnBvBlQqBVJS4lFRYYLDwYd7c4jEaP9GL9q30Y32b/SifRu9aN9Gt1Du39TUeCiVvgVZVC5ICCGEEEIIIRKiIIsQQgghhBBCJERBFiGEEEIIIYRIiIIsQgghhBBCCJEQBVmEEEIIIYQQIiHqLkgIIYQQEsVc42h48Lwz3JsiCzzPwWJRwmazwumkNu7RJtD9q1SqoFBIl3+iIIsQQgghJAoJggCzuQpVVeUUYNVQVKQAz1P79mgV6P7V6xOQlJTq8yyshlCQRQghhBAShSoqSmA2V0Gni4dOFweFQinJyWM0UCo5ymJFMX/3ryAIsNmsqKoqBQAYDGlBbwMFWYQQQgghUYbnnTCbjUhISEZCgiHcmyM7KpWCBhFHsUD2r0ajBQBUVZUiMTEl6NJBanxBCCGEEBJlnE4nAAFarS7cm0JIxGCBltPpCPq5KMgihBBCCIlaVB5IiK+kLKelIIsQQgghhBBCJERrsgghhBBCSETYunUzVqz4EocOHYDJZERaWjqGDx+Ja665Hi1btpLkNXbt2ol9+/bghhtuluT5SGyiTBYhhBBCCJG9d95ZhgcfvBc6nQ4PPvgoXn11GW65ZR7OnDmNe++9U7LX2b37L3zyyYeSPR+JTZTJIoQQQgghsrZt2xZ8/PEHmD17Dm6//S7x9n79BmDy5KnYvHlTGLeOkNooyCKEEEIIIbL2xRefIjU1DXPn3l7nz0eOvBAAwPM8Pv10OX744TsUFRWiWbPmmDnzClx55bXifQsK8vHGG69i166/YDRWIS0tHaNGjcY99/wL77//Nj788F33cw4C4ArkXn/9nRC/QxJtKMgihBBCCCGy5XA4sHfvP7joorFQqRo+dX3jjSVYseILzJ49B3379seOHX/itddehslkwk033QIAePrpx1FcXIR7730AKSmpyM/Pw+HDBwEA06ZdisLCAqxfvwZLlrwFAIiPjw/tGyRRSXZB1unTp/H+++/jn3/+wdGjR9GhQwesXr260ceZTCYsW7YMa9asQWFhIZo1a4Zp06bh9ttvh0ajaYItJ4QQQgiRP0EQYLOHZxCvRq3wu012RUU5bDYrMjObNXi/srIyfPPNl7j66utw6613AACGDBkGo7EKn332Ea688lrExcXh4MH9uOOOuzFu3MXiYydPngoAyMxshoyMTCgUCvTq1dvPd0eIh+yCrKNHjyI7Oxt9+/YFz/MQBMGnxz3xxBP45ZdfcN9996Fz587Ys2cPXnvtNZSXl2PRokUh3mpCCCGEEPkTBAGLP92FY+fKw/L6nVoZ8Oh1A/wKtNi5YGOPOXBgHxwOB8aOvbja7ePHT8SqVStx9Ohh9O3bH126dMPnn38MjlNg8OChaNWqtf9vhJBGyK674NixY5GdnY3XXnsNPXv29OkxDocDa9aswU033YTZs2dj2LBhuO222zBr1iz89NNPId5iQgghhJAIEmHziQ2GZGg0WuTn5zV4v8rKCgBAWlpatdvT0tIBuDJiAPCf/yzGoEFD8M47y3D11Zfh2msvR3b2xhBsOYllsstkKRT+x32CIMDpdCIxMbHa7UlJST5nwgghhBBCoh3HcXj0ugERVS6oUqnQp09f7Ny5HQ6Ho951WUlJSQCAkpISZGRkircXFxe5f24AAKSnp2PRoifw0EMOHD58EB999D7+/e9H8fnn30g2a4sQ2WWyAqFWqzFz5kx88skn+Oeff2A0GrFt2zZ89dVXuO6668K9eYQQEjLlVVYUlZnDvRmEkAjCcRy0GmVY/udvgMVcffX1KCkpFjv/1fTHH7+je/deUKlU2LhxfbWfbdy4Hnq9Hl26dKt2u0KhQPfuPXHrrXfC6XTi3LmzAFznlTabLaDtJISRXSYrUE888QQef/xxXHnlleJts2fPxvz584N+bpUq/LGoUqmo9v8kutD+jV6h3rfPfPIXKk12LL1vFHSaqPmVHjHo2I1ekb5veT7CagIbMWzYBbjhhpvx0Ufv4/Tpkxg/fiJSUlKRl3cea9f+hDNncrBixSrMmnU1/ve/T6HRaNC7tyv79f3332Lu3Nuh1+tRVVWF+++fjylTLkGrVm1gtzvw9ddfIiEhUQzC2rZtD6fTia+++gK9e/dBfHw82rRpF94PgPiMxfEcBwRa0KZUckGf/0fNX+T//ve/+O233/DUU0+hffv22L9/P1577TUkJSXhnnvuCfh5FQoOKSnyad2ZlKQP9yaQEKL9G71CsW9tdieKyi0AAEGhlNXvqlhDx270itR9a7EoUVSkkORkUS7uvHM++vbti6+++gIvvPAMjEYTMjLSMXjwMNx33wNQqRS45557YTAk4fvvV+KTTz5E8+bNcc899+Gaa64HAMTF6dCpU2esWPEl8vLyoNVq0b17d7z22jKkp6cCAEaPHo3LL78Cn366HKWlJejXbwDefLPuDBqRr0AukPA8B4VCAYMhDjqdLqjX5wQZL1p65JFHsG/fvkZbuB85cgTTpk3DsmXLMG7cOPH2jz76CC+88AI2bdpUaxGkr5xOHhUV4S/FUSoVSErSo6LCDKczPHXUJHRo/0avUO7b8ior7n71dwDAk7cMQbvmSZI+P2kcHbvRK9L3rc1mRUFBLtLSsqBW0ygbbxzn2r9OJx9wpoPIVzD71263obj4PDIzW0Cj0db6eVKS3ufgLSoyWceOHQMAdO/evdrt3bt3h8PhwLlz5wIOsgDA4ZDPL1enk5fV9hBp0f6NXqHYtxVGz5oBk9lB350womM3ekXqvnU6KXqoDzvxpgArOkmxf51OIejjPiryxy1btgQA7N+/v9rt+/btAwC0akWdYggh0cdsdYr/bbE5wrglhBBCCPEmu0yW2WxGdnY2AODcuXOoqqrCmjVrAABDhgxBamoqFi5ciO+++w4HDhwAAPTq1Qt9+vTB448/jqKiIrRv3x579+7FsmXLMGXKFKSmpobt/RBCSKiYrHbxvy02ZwP3JIQQQkhTkl2QVVxcjAULFlS7jf37448/xtChQ8HzPJxOzwmFUqnEW2+9hSVLluDdd99FUVERsrKycP3112PevHlNuv2EENJUTBZP9oqCLEIIIUQ+ZBdktWrVCocPH27wPs899xyee+65arelpaXhySefDOWmEUKIrJisniDLSkEWIYQQIhtRsSaLEEJikdkryLLYKcgihBBC5IKCLEIIiVDVywWp8QWJLct/PoQnPtgOG11gIITIEAVZhBASoahckMSyHYcKkFNQhdxiY7g3hRBCaqEgixBCIpSZgiwSowRBEL/zRgtlcQkh8kNBFiGERCjqLkhilcMpgHdPGjVTkEUIkSEKsgghJEKZqPEFiVFWr++70WJv4J4k0j300H24+urL6v35ypVfY+TIQcjJOe3T882ffxseeuhe8d8//fQDRo4chLKysgYf9/LLz2PWrGk+vYa3999/G3v3/lPr9lmzpuHll5/3+/mC5XQ6MW3axRg5chByc881+evHEgqyCCEkQlXrLkiNL0gM8f6+myiTFdUuvngSzp49g4MH99f58/Xr16Bbtx5o06ZtQM8/fPhIvPXWh0hISAhmM+v14YfvYu/ePbVuf/bZF3HNNbND8poN2bHjT5SWlgBwfXYkdCjIIoSQCOV9cklrskgssdp58b+9M7ok+owcORp6fVydAUFeXh727v0HF188KeDnT0lJQa9evaFSNe3o2C5duiErq0WTviYArF//MxITk9C9ew/ZBVl2ux08zzd+xwhBQRYhhESoauWCFGSRGOJ9UYEaX0Q3nU6HCy8cjQ0b1tc6Af/llzXgOA5jx14Ms9mMl19+HtdcMxPjxo3ArFnT8OKLz6KqqqrB56+rXLCoqBAPP3wfxo0bgUsvnYzPP/+41uOKiorw7LP/wRVXzMDYsSNw9dWX4e2334DNZhPvM3LkIADAsmVLMHLkIIwcOQi7du0EUHe54KZNv2HOnGsxduwFmD59Il566XmYTCbx57t27cTIkYOwffs2PPHEY5gw4UJcfvlUfPbZRz59lhaLBZs2ZeOii8Zh8uRpOHXqJI4ePVzrfqdOncTChQ9i8uSxGDduBG688ZpqARnP8/jf/z7FddfNwpgxwzF9+kQsWvSw+Fk/88wTmD37ymrPWVZWhpEjB+Gnn34Qb2Ofweeff4zLL5+KceNGoLy8HKdPn8Ljjz+KmTMvwbhxI3D99Vfgiy8+rbX/bTYb3nlnGa64YgbGjBmOyy6bgmef/Y/7s8zGyJGDcOZMTrXHVFVVYdy4EVix4n8+fWbBaNqwnRBCiCScPF/tRJOCLBJLvNdkmWhNlt8EQQActsbvGAoqDTiO8+shEyZMxtq1P2P37r8wcOBg8fb169diwIBBSE9PR2lpKXiex2233Ynk5BQUFOTj448/wMKFD+C1197y6/UeeeRfKCzMxwMPPIqEhAR88slyFBYWQKlUivcpLy9DUpIBd999HxITE3HmTA4++OAdFBcXYeHCxwEAb731IebNm4NZs67C+PGubFv79u3rfM3Nm7Px2GMPYsyY8bjttruQm3sOb7/9BnJyTmPJkmXV7vvf/y7GxIlT8OyzLyI7+1e8+eZSdOzYGcOGXdDg+9q8ORtmswkTJkxEhw6dsGTJf7Fu3Rp07txVvM+ZMzmYN28OMjOb4d57H0BqahpOnjyO/Pw88T6vvPIiVq36FldeeS0GDx4Kk8mILVs2w2w2+V12mZ29Ea1bt8WCBQ9AoVBAp9Ph+PGjaNOmHSZMmIy4uDgcO3YE77//NiwWM+bMuVV87KJFD+Gvv3Zg9uw56NmzN8rKSpGdvREAMGLESGRkZOLHH1dh3rz54mN++WUNBEHAxImT/drOQFCQRQghEchsrR5UWanxBYkh3hcYaE2WfwRBgGnVM+Dzj4Xl9ZXNOkM/faFfgdagQUOQkpKKX35ZKwZZp06dxPHjR8WAJiUlBQ888Kj4GIfDgaysFrjzzluQk3Pa5zVb27ZtwaFDB7BkyZvia/XtOwCXX34JDIZk8X4dO3bC/Pn3iv/u3bsvdDo9nnnmcdx//8PQ6XTo1as3ACAzs7n43/X54IN30K1bDzz55GLxtqSkJPznP4uwa9dODBgwSLz9oovGYu7c2wEAAwcOxpYtv+O33zY0GmStW7cGGRmZ6NdvABQKBYYMGYZfflmLO+64GwqFQtwOlUqNN998H/HxroBp8OCh4nPk5JzGd999jdtuuxOzZ8/x2qZxDb52fZxOJ/7739eg0+nE2wYNGoJBg4YAcH1f+/TpB4vFgm+++UoMsnbs2IYtWzbj8cefxoQJnnJR9t9KpRJTpkzDjz+uwq233iEGyD/+uAqjRo1GUpIhoO31B5ULEkJIBKq5DsXu4OGMolp2QhpSvbsgBVn+4uBfJincVCoVxo4dj99+2wi73ZW5XLfuZ2g0WowePUa835o1P2LOnGsxYcIoXHTRMNx55y0AUKtkrCEHDuxDQkJCtYxZUlJStSAHcJ38f/XV57j++iswduwIXHTRMDz55CI4nU7k5p716/2ZTCYcPXoEY8dOqHb7mDHjoVQqsWfP39VuHzx4mPjfCoUCbdu2Q0FBQYOvUV5ehu3bt2Ls2AliQDVhwmQUFhbg7793iff7668duOiicWKAVdOuXTsgCAKmTp3hz1usV79+A6sFWABgtVrx/vtv46qrLsWYMcNx0UXD8M47y1BcXCSWT+7cuQM6nQ7jx0+s97mnTp2B4uIi/PnnVgDAiRPHcPDgAcm2vTGUySKEkAjEZgMl6NWoMrtOOqw2J+J0dO2MRL9q5YLU+MIvHMdBP31hRJULAq6A4JtvvsKff27ByJGj8csva3HBBSPFYCA7+1c8/fTjmD79Mtx2251ISkp2l+49AJvN6vPrFBcXITk5pdbtqalpOH7ck/376qvP8cYbS3DttTdgwIBBSExMxMGDB/Dyy89XW5fli6qqSgiCgLS0tGq3q1QqGAzJqKgor3Z7YmJitX+r1epqa7fq8uuvv8DhcOCCC0aisrISANC//wBoNFqsX79GDCLLy8uQnp5e7/OUl5dDqVQiJSXV5/fXkLqe5803l+KHH1Zizpxb0bVrdyQmJuL337Px0Ufvw2azIS4uDhUV5UhLS2/wu5SV1QKDBw/F6tXf44ILRmL16u/RvHkWBg4cIsm2N4aCLEIIiUDsxDIxTg2z1QEnL8BicyJOpw7zlhESetXLBWlNlr84jgPU2nBvhl969eqNFi1aYv36tUhOTkVu7jnMn3+f+PNff/0FnTt3wUMPPSbetnv3X36/TlpaOsrKSmvdXlJSXO3fv/66ASNGXFhtvc+pUyf9fj0ASEhIBMdxtV7D4XCIa7+CtW6dq3HFggV31PrZr79uwP33Pwy1Wg2DIRlFRUX1Po/BYIDT6URpaUm9gZZGo4HdXv3iR81AkakrRvr1118wY8ZMXH/9TeJtW7ZsrnafpCQDiouLIAhCg4HWtGmX4j//WYTCwgKsW7cGM2deIWbyQo0ueRJCSARi61DidCroNK5ac2p+QWKFxV59TZYgCGHcGtJUJkyYhD/+2IQffliJhIREDB8+QvyZ1WqFSlX9IhMLLPzRvXtPVFVV4a+/doi3VVRUiF0BPa9ngVpd8/V+rvV8KpWq0UxaXFwcOnfugo0bf6l2e3b2RjidTvTp08/Pd1Eda3V/6aWX47XX3qr2v3vvfQBVVZXYuvUPAK71UL/9tgEmk7HO5xowYDA4jsOPP66q9/UyMjJRWJhfLbu2Y8efPm9vzX3pdDqxYcO6avcZNGgILBYLNm5c3+BzjRp1ERITXWvbKirKMWXKdJ+3I1iUySKEkAhksrqu3sdp1dBqlDBaHNT8gsQMm9d33ckLsNl5aDXKBh5BosHFF0/GRx+9j59++gFTp86oFuQMHjwUL7/8PD788F306tUH27ZtwV9/bff7NYYNuwBdunTDk08uwrx5dyMxMREff/whEhKql+gNHjwUK1b8D9988yVat26Ldet+xtmztdditW3bHps3b0Lfvv2h1+vRpk1bxMXF17rfzTffhkcffQCPP74QkydPdXcXfB0DBw6ptR7MX+vXuzrqXXPNbLRs2araz/r27Y9PPlmOdet+xoUXXoQ5c27Fli2/4447bsF1192AtLR0nDp1AhaLBddddyPatGmLGTMux7vvvomKigox2Nm6dTNuvvk2ZGRkYvTosXj//bexePGTmD79Upw8eQKrVn3n8/YOHjwUP/zwHdq374Dk5GR8++0K2Gz2WvcZPnwEFi9+EufOnUWPHr1QUVGB7OwN+M9/PM1DVCoVJk++BJ9//gmGDBmG5s2bB/VZ+oMyWYQQEoFYd0FXJst1vYwyWSRW1PyuG6lkMCa0bdsOXbp0gyAI1TrKAcCMGTNx9dXX45tvvsJjjz2E/Pw8PP74M36/BsdxeO65l9C1a3e8+OJivPjiYowadRFGjRpd7X433XQrJkyYhPfeexuPP74QarUG9977QK3nu//+h8HzPB544B7ccssNOHToYJ2vO3LkaDz99AvIyTmFRx/9Fz788F1cfPEULF78X7/fQ03r1/+MPn361QqwAFcXvosvnowtWzbDaKxC69Zt8OabHyArKwsvvfQcHn74PnEtk+c9PYTbb78Lmzb9hoceuhcvvbQYJpMRcXFxAID27TvgsceewNGjh/HII//C1q1/YNGi//i8vffd9yD69RuAV155EYsXP4UOHTrhhhvm1Lrf00+/gFmzrsb333+LBx64B6+//gp0On2t+114oas5yiWXNE3DC4YTKMfeIKeTR0lJ3SnTpqRSKZCSEo/SUiMcDuogFm1o/0avUO3b734/gVV/nMJF/VvidF4lTp6vwN2X90b/zhmSvQZpHB274fHBTwexec958d9Pzh2CVhn+zedpTKTvW7vdhuLi80hLy4JarQn35siOSqWIyP1KfOO9f9977y2sXLkCK1f+DI2m4WOhseMmNTUeSqVvOSoqFySEkAjEGl/EaT1rsqyUySIxouZ3nWZlEUJqysk5hZyc0/j66y8xc+YVjQZYUqMgixBCIpCZGl+QGFZz/SEFWYSQml544VkcOLAPQ4cOrzY4ualQkEUIIRGIZbL0WpW44J+CLBIramayaE0WIaSm119/J6yvT40vCCEkApmrlQu6rpdRd0ESK9h3Xat2XWCgTBYhRG4oyCKEkAhUbU6WmmWy6ESTxAYWZKUkugbqsswuIYTIBQVZhBASgbzLBanxBYk1LMhKTXIFWVQuSAiRGwqyCCEkAnmXC4prsqhckMQIdkGBZbLMVC5ICJEZCrIIISTCCILgaeGu8wqyrBRkkdhgEYMsHQDASEEWIURmKMgihJAIY7E5wcbIVysXpEwWiQEOJw8n7zoAUtmaLCoXJITIDLVwJ4SQCMNKBZUKDhqVAjq161c5Nb4gscD7YgI1voh+I0cOavQ+Cxc+jilTpgX8GkePHsamTb/huutuhE6n8/lxCxc+iE2bfg369Ul0oiCLEEIijHdnQY7jaE4WiSlsPZZSwSEpXgOAygWj2VtvfVjt3/PmzcGsWVdh/PhJ4m0tW7YK6jWOHj2CDz98F5dffpXPQVZVVRW2bfsDALBu3c8UZJFaKMgihJAIY/JqegGAygVJTPGekRWncx0DlMmKXr169a51W2Zm8zpvb0q//fYLbDYbhgwZjp07/0RxcRHS0tLDuk2MIAiw2+3QaDTh3pSYRmuyCCEkwni3bwc8QRY1viCxQAyyNErE69Su22xOOJx8ODeLhNFPP/2AG2+8GmPHXoBLL52Mt99+Aw6HJ/CurKzE888/jUsvnYyxYy/AzJmXYNGiR8THPvvsfwAAU6eOx8iRgzBrVuNZqXXr1qBVqza4++77wPM8NmxYV+s+lZWVeOWVF3DZZVMwZsxwXHHFdLz11uvV7rNly2bcccfNGDduBCZNGoP582/DkSOHxG0bOXIQysrKqj1m9uwr8cwzT4j/fuaZJzB79pXYunUzbrzxGowZMxybN2+C2WzGyy8/j2uumYlx40Zg1qxpePHFZ1FVVVVrW3/+eTXmzLkWY8degEsuGYcHHrgHeXnnUVZWhjFjhuOHH76r9Zh5827GwoUPNvpZxSrKZBFCSIQxe5ULAoBO4/p/q90JQRDAcVzYto2QUGPlglq1EnqtUrzdZHUgKY6u3Mea//3vU7z55lJceeW1mD//Xpw6dQrvvLMMPM/jjjvuBgAsXfoy/vxzC+bNuxvNm2ehuLgI27dvBQAMHz4SN944Fx999D5eemkp4uMToNGoG3zNoqJC/P33Ltx441y0b98BnTp1wbp1a3DlldeK97HZbFiwYB7Onz+POXNuRceOnVBQkI89e/4W77Nhwzo88cRjGDlyNB5//Bmo1Srs2fMPCgsL0aVLN78+h6KiIixZ8hJuvHEuMjObITOzGSwWC3iex2233Ynk5BQUFOTj448/wMKFD+C1194SH/v55x9j2bLXMHXqDNx2251wOBz466+dKCsrRbduWbjwwouwevX3mDbtUvExOTmnsG/fHrzwwqt+bWcsoSCLEEIiTM1yQa3adaLp5AU4nALUKgqySPTyLhdUKhTQaZSw2JwwWyjI8pUgCLDx4enIqFGoJbsQZDIZ8f777+Daa2/A7bffBQAYPHgYlEol3njjVVx77WwYDMk4eHA/xo+fhMmTp4qPnTRpMhwOHikpKeKarq5duyM5ObnR112/fi14nseECRMBABdfPAnLlr2GnJzTaNOmLQBgzZofceTIYbz11gfo1auP+Fi2DYIg4I03lmDw4GFYvPi/4s+HDx8Z0GdRWVmBl156DT169Kp2+wMPPCr+t8PhQFZWC9x55y3itlZVVeGDD97B9OmX4aGHHhPvO2rUReJ/T5t2Ge69906cOnUS7dq1BwCsXv090tMzMHTo8IC2NxZQkEUIIRGmZrmgVuOp/LbYHFCr6ESTRC/W4IU1fInXqWCxOan5hY8EQcDLu5bhRPnpsLx+B0M73D/gDkkCrb1798BsNmHMmHHVygMHDhwMq9WKEyeOo3//gejSpRt+/nk10tLSMWzYcHTo0Cmo112//md06dINbdq0AwCMHz8Rb765FOvXr8HcubcDAP76azvatWtfLcDylpNzGgUF+bjrrnuD2hYmOTm5VoAFuIK9L7/8DGfPnoHZbBZvP3MmB23atMW+fXtgsVgwdeqMep974MDBaNGiJX78cRXuumsBHA4H1q79CVOmTIdSqaz3cbGOgixCCIkwNcsFlQoFNCoFbA4eVpsTiXHh3DpCQss7kwUAeq0agBUmK83K8l10ZLvLy8sAADfffH2dPy8oyAcA3HffQ0hKehtffvkpli1bgszMZrjxxpsxY8blfr/m6dOncOTIYcydezsqKysBAHp9HHr27F0tyCovL0daWkaj256eXv99/JGcnFrrtuzsX/H0049j+vTLcNttdyIpKRnFxUVYuPAB2GxWAEBFRXmj28FxHKZNuxRfffUFbr/9LmzduhklJSUNBmaEgixCCIk47GSSlQsCrqv6NgdPbdxJ1LPWkckCPKMNSMM4jsP9A+6IinLBxMQkAMAzz7yIZs2a1fp5VlYLAEBCQgIWLPgXFiz4F44fP4YVK77Aiy8uRtu27dGv3wC/XnPdup8BAO+//zbef//tWj8/cGAfevToBYPBgOPHj9X7PAZDMgDX+q76sO6ADkf1fVVRUVHrvnV9pL/++gs6d+5SrQxw9+6/qt0nKckgbkdmZu3PkJkyZRree+8tbNmyGT/9tAr9+g0IunV+tKMgixAia5UmG/adLMGgrhlQq6gsAQBM7i6Ceu8gS61EJeywUBt3EuU8mSxXmSzL6FK5oO84joNWGfllxb1794VOp0NhYT5Gjx7j02M6duyEe+65H6tXf4/Tp0+hX78BUKlcjS5Ydqch69evQc+evcU1YIzT6cDDD9+P9evXokePXhg0aCg2bFiPffv21tluvk2btsjMbIaffvoB48ZNqPO1MjJcQc+pUyfFTNOJE8dQUlLs03u1Wq3ie2PWrVtT7d+9evWBTqfDTz/9UGe5IZOWlo4LLhiFL774GAcO7MfChY/7tA2xjIIsQoisfff7Sfy6+xxMli4YN5CumgGA2eLOZOk8v8LFDoOUySJRjgVZOrXrOy/OyrJQuWCsSUhIwNy587Bs2VIUFBRgwIBBUCgUyM09i99/34RnnnkBOp0Od9xxM0aNGoMOHTpCqVRgzZofoVar0bdvfwBAu3btAADffrsCo0ZdBJ1Oh44da6/b2rdvL3Jzz+HGG+diwIBBtX4+YsSF2LBhHebPvxcTJ07BypUr8PDD92LOnFvRoUMnFBYW4O+/d+Phhx8Dx3G4664FeOKJx/DYYw9i0qRLoFZrsH//XnTr1gMjRoxCz569kJnZDEuXvozbb58Po7EKn376EZKSknz6fAYPHoqXX34eH374Lnr16oNt27bgr7+21/oM58y5FW++uRROJ48LLxwNnhewa9dOTJgwEd269RDvO336pXjwwXuRkJCAiy4a6+tuilkUZBFCZC0n31Xzftr9/8S7u6DnCqU4K8tGV/NJdLPaXPOwNO6GL2xWFpULxqZrrrkeGRkZ+PLLz/DNN19CpVKhZctWuOCCUVCpXKe5vXv3xdq1PyI3NxcKBYcOHTrhv/99VeyU16VLN9x8821Yvfp7fP75x8jMbIavv/6h1mutX/8zdDodxowZV+e2TJ48Fb/++gv++msHhgwZhldffRPvvLMMn3zyISoqKpCRkYnx4yeK9x837mJotTp8/PEHePzxx6DRaNC1azdceOFFAACVSoVnn/0vXnppMf7v/x5Gq1atcc89/8Krr77o02czY8ZM5OaewzfffIUvvvgUQ4YMw+OPP4Pbb7+p2v2uu+5GJCen4KuvPseaNasRFxeHnj371FrnNWTIcOh0OowfPwlarc6nbYhlnCAIQrg3Qs6cTh4lJcZwbwZUKgVSUuJRWmqEw0EDF6MN7d/63f3qJhgtDnRqacDC2QPDvTl+C8W+ffSdbcgvMeHha/uja5sUAMDLX/6NfSdLMPeS7hjRO0uS1yGNo2O36S3/+SA2/XMel41qj2kj2mPV5pP4bvNJjO7XAjdO8m+2UEMifd/a7TYUF59HWloW1OrILw2UmkqliMj9Gk5//bUDCxbcgffe+wTdunUP9+Y0KND929hxk5oaD6VSUccj69gGv1+dEEKaSKXJJq6zOF9spEG7bp5yQU8mSytmsqhckEQ3q9114qTVVC8XpDVZhIRGUVEhzp49gzfeWILevfvKPsCSC99CMUIICYP8Es9MD6PFgUoTrbkQBKHWMGIA0LnbWVup8QWJcmJ3QXXNckH6/UBIKHz//be45555AIBHHvm/MG9N5KBMFiFEts7XKNU9X2xEUnxsl73YHTwcTleVd12NLyiTRaKd2F3Qnb3VUwt3QkJq7tzbxflfxHeUySKEyJZ3JgsAzhebwrQl8mF2Z7E4eE4yAe9yQTrRJNHNYqs+jJjmZBFC5IiCrCh1OKcUn60/Qu2cSUTLK3EFVexkioIsT2dBvVYFhdf6NNZdkI55Eu08Ldxd33lWNsuODUIIkQMKsqLUN5tOYMNfZ7H3hG8D6wiRIxZk9ergaiNbs3wwFrGr9d6lgoAnk0Vrski0YxcSNO7vfJxXC3dqmFwX+kwI8ZWUv0MoyIpSBaWuMqsqWghMIhTPCygodQVZ/TunAwDOF1Emy+yVyfLGrurTmiwS7Wpmsli5IC8I9P33olQqAXCwWi3h3hRCIobNZgUAKJXBt62gxhdRyGp3osJoAwBYrPQHh0SmogoLHE4BKqUCPdunAQCKKyyw2p1i+WAsqquzIADotNT4gsQGsfGF+/eAWqWASsnB4RRgsjhqXYCIVQqFEnp9PKqqyuBw2KHTxUGhUNIYDDee5+B0UpYvWvm7fwVBgM1mRVVVKfT6BCgUweeh6DdRFCoq91y1MlONOolQ+e5SwWapehjiNUjQq1FltiO/xIQ2zRLDvHXhU2+5oJoaX5Dox/MC7A42J8v1nec4DnE6NSqMNhgtdqQZdOHcRFlJSkqFWq1FVVUZLBYqt/amUCjA8zSMOFoFun/1+gQkJaVKsg0UZEWhojJPRzYznXCRCJXnbnLRPDXO9f9pcTh2thy5xcaYDrLqLRekxhckBnivOfTOaMdpVagw2ujCYg0cxyEuLgF6fTx4ngfP0+8HAFAqORgMcSgvN1E2KwoFun+VSpUkGSyGgqwoRJksEg3ySqsHWVmpriArL8Y7DNZbLshauFPjCxLFWDksx7nKBBm2LstIbdzrxHEclEqle50WUakU0Ol0MJudcDgomxVt5LJ/qfFFFCr0ymTRmiwSqWpmsrLS4gEAubEeZDXSXZDWZJFoZvNaj+W9toh1GDRSsydCiExQkBWFqmWyqFyQRKj8UrYmiwVZrv/PK47tdQX1lwu6/m2zOcFTG2sSpcRBxJrqGRl20cFMmSxCiEzIrlzw9OnTeP/99/HPP//g6NGj6NChA1avXu3TY8vKyvDqq6/il19+QXl5OVq0aIE5c+bg6quvDvFWy0u1NVmUySIRyGpzoqTC1UZVzGSluzJZeSVm8LwAhSI2O2TVWy7oXp8iwHW1nwVdhESTmp0FmTgqFySEyIzs/gofPXoU2dnZ6Nu3L3ie93komNFoxOzZs6HVarFw4UKkpaXh9OnTsNtjr3SgkNZkkQjHslgJejUS9K4yoPQkHVRKBRxOHkXlZmSmxIVzE8OmvnJBjVoBDq4gy2qjIItEp5ozshh20cFEf/MIITIhu7/CY8eOxfjx4wEAjzzyCPbt2+fT495++21YLBasWLECOp2rfevQoUNDtp1yZbTYqwVWVC5IIlFeSfX1WACgUHBonqrH2UIjzhebYjfIqieTxXEctBolLDYnLHYnDOHYOEJCjHXP1NQoF4x3r8ky0ZosQohMyG5NVqCtE7/55hvMmjVLDLBiVVGZK4vFCqmo8QWJRHUFWYCn+cX5GG5+Ia7J0tW+RiY2v6DjnkSpejNZVC5ICJEZ2QVZgThz5gyKioqQlJSE22+/Hb169cLQoUPxn//8BxaLpfEniCKss2BGih6A6w8Sz9MieBJZvAcRe2PNL87HcPMLsVxQWzvIYiWCVmrjTqJUvWuyqFyQECIzsisXDERRUREA4IUXXsCkSZPw7rvv4tixY3j55Zdht9vx9NNPB/X8KlX4Y1GlUlHt/+tTUulqFtC2WSIKSl0Bl93JI16jDu0GkqD4un9jRb77u9syI6Ha8dcyIwGAK9Mlh+PSF1LuW4eTF08yE+M1tT4DvTuTZXfyEfP5RDo6dpuW3T3zRqdVVfuOJ8VrALi6C0r13ad9G71o30Y3uezfqAiyeN71S7djx45YvHgxAGD48OFwOBx44YUXsGDBAmRkZAT03AoFh5SUeMm2NVhJSfoGf15hdtWjt2tpwD/HimBz8NDoNEiJ0fUrkaax/RsLBEEQM1ld2qdVO/66dUgH4AqykpPjqs3JkTsp9m2F0Sb+d4vmBqhq/AGJj3OdaCrVKln93ooFdOw2Dc49TNeQqK32HW9mdP3tM9uckn/3ad9GL9q30S3c+zcqgqzk5GQAwLBhw6rdPmzYMPA8j+PHjwccZPG8gIqK8K//UCoVSErSo6LCDKez/unVZ/MrAQAJWhV0WhVsDhvyCiuh5qhkUM583b+xoLzKCqPFAQ6AXsmhtNRTGhin5sABqDTZkXOuTLx6LWdS7lsWfGrVSlRWmGv9XOVua19caqz2uZHQoWO3aZWx770gVPuO8+4mT1Umm2Tffdq30Yv2bXQL5f5NStL7nCGLiiCrdevWUKtrl8Ox9u+BNtNgHA75HIBOJ9/g9rA1WalJWug1SlQYXX905PQeSP0a27+x4Fyh6wQpzaADh+rHn5LjkGbQoajcgrMFVejSOjk8GxkAKfZtpcmVyYrTqep8Lq3a9bvOZHbE/PeoqdGx2zRY4xeNUlHt82bffZuDh9nigFrCclnat9GL9m10C/f+jYpiVI1GgxEjRmDr1q3Vbt+6dStUKhU6deoUpi1rWoIgoMg9IyvDoIPOvRCYZmWRSCJ2Fkyru8SV3Z4bg80vzO6mF/o6ml4AnmYAFmp8QaIUW5OoqdH4QqdViV11qfkFIUQOZBdkmc1mrFmzBmvWrMG5c+dQVVUl/rukpAQAsHDhQvTo0aPa4+666y4cPnwYDz30EDZv3ozly5dj6dKluO6665CamhqOt9Lkyo022B08OA5ITdKJi+DN1M6ZRJA8d3v25vWsI8xKja92v1hS34wsRuwuaKNjnkQn9t3W1ZiTpeA48eIDzcoihMiB7MoFi4uLsWDBgmq3sX9//PHHGDp0KHieh9NZ/SSiT58+ePvtt/HSSy9h3rx5SE5OxvXXX1/ruaIZm5GVmqiFSqkQ/+DQQGISSRrLZGWlszbuMRhksfbtdczIArzmZNExT6JUfS3cAddxYbI6xOOEEELCSXZBVqtWrXD48OEG7/Pcc8/hueeeq3X7iBEjMGLEiFBtmuwVlrvWY6UbXN1UWJBFg0lJJMkTZ2TVl8mK3VlZjWWyWPaaMlkkWrHvtlZTd5CFchpITAiRB9mVC5LAFbmbXqQn6wAAeg0NZySRxcnzYvOWrPqCrDRXuWBxuSXmhu6y9ZX1rsnS0JosEt0aymTF61wNsKhckBAiBxRkRZFCsemFK5Ol07pPuCjIIhGiqMwCJy9Ao1YgOVFb530S49SI16kgwNPSPFY0Wi7IGl9QJotEKUtDmSwtXVgkhMgHBVlRpFYmi9ZkkQgjlgqmxEFRz6BhjuPEbFasrcuixhck1tkaWZMFULkgIUQeKMiKIqx9O63JIpFKbHpRT6kgk5UWm+uyGisX1FHjCxLlWClsvWuy4Bl1QAgh4URBVpRw8jxKKqwAgIxkd5Dl/iNEpRMkUuQ30vSCidlMls/dBenCCok+vCDAZncNFq07k+Vak2WkNVmEEBmgICtKlFRYwQsCVEoFDAkaABCHEdNVbRIpWCarvqYXTPO02Gzj3ni5oLu7IDW+IFHI5vW91tXZ+ILNyaK/eYSQ8KMgK0qw9VhpBp24loWGEZNIc97HTFYLd5CVX2oCzwsh3y65aLRckBpfkChmdWexAECtrn36Qo0vCCFyQkFWlPB0FtSJt1HjCxJJzFYHyqtsAIDmqfoG75tu0EOlVMDu4FFUYWmKzZOFxsoFWfba7uDh5Pk670NIpLK6/5Zp1co6G+NQuSAhRE4oyIoSRWwQcbLn5JQaX5BIkl/qymIlxanFk6X6KBScGIjlxUjzC14QxExWfeWC3utUqMMgiTZWcT1W3acucVQuSAiREQqyokRRWf2ZLKvdSVe1iez52lmQae5ufpFbFBvrsqw2J1hhZH3lgiolB6XCdYWfSgZJtLE2MCMLoDVZhBB5oSArShTWkcnSef0hohMuInd57iYWrKlFY1hzjLyS2MhksRNHlZKDWlX3r26O46j5BYlaVnFGVt0XGVgG3Gx1gBdiZ60mIUSeKMiKEiyTle6VyVIpFeLJmJkWAhOZyy91XShorOkFk5UeWx0GvTsLcvUMagaojTuJXhYxk1VPuaA7wysAsNDfPEJImFGQFQVsdifKja6GARnJ1RsG0LosEinETJavQVZqbM3KMrkX8+sbWa+m07DRDXTMk+jCWrjX1b4dANQqBTTuC4tGKhkkhIQZBVlRoMjdWVCnUYo16QwNJCaRQBAE5JX6uSbLfb8qsx2VJlvItk0u2CiGOG3dJ5gMa35BjS/kx+5wYsu+8zS7MEAWd5ClqSfIAgA9rcsihMgEBVlRQOwsaNDXKiOigcQkEpRV2WC1OaHguFrZ2PpoNUqkJbnKY2Mhm2WyujJZ9XUWZHRiuSAd83Lz8585eG/1Qaz47Xi4NyUisQsHunoaXwBAvDvTa6I27oSQMKMgKwoUss6CybpaP6OBxCQSsM6C6ck6qJS+/1rKSmPrsqK/+QW7Mt94uaA7yKLGF7Kz72QJAGDX4UJqzBAAT+OL+oMs1sadygUJIeFGQVYU8M5k1UQDiUkkyPezfTuTlRY767I8M7IaKRdkQRZdWJEVq92Jk7kVAIByow0nz1eEeYsiT2Mt3AFPppdK5Akh4UZBVhQQOwvWlcliQRb9wSEy5u+MLIZlstjjo5mnu2AjmSw1tXCXoxPnyuHkPdmrv48WhXFrIpMvmSyalUUIkQsKsqIAm5GVUVcmS8OCLDrhIvIVbJCVWxRL5YKNrclyDyGnxheycvhMGQBPEEBBlv8sPmWy3GuyrLQmixASXhRkRYGGMlk6LSsdoqt6RL5YkOXrjCyGlQsWl1vE9s7Ryuw1J6shWmp8IUuHc8oAAFOGtYWC43CuyIiC0ujPwErJRmuyCCERhIKsCGey2MUyIu9BxEwcrckiMudw8uKFAn8zWYlxasTrVBAQ/SWDJh+DLGp8IT92hxPH3eux+nfJQJfWBgCUzfKXhcoFCSERhIKsCMc6CybGqcUyIW86LZULEnkrLDODFwRoNUokJ2j8eizHcWgeI+uyfC0XZJksKheUjxO5FXA4eRjiNWiWoke/zhkAgL+PUZDlD1/WZNGcLEKIXFCQFeEa6iwIeLdwpz84RJ7y3J0Bm6fE1Zrz5otY6TDocyZLzcoFKciSC1Yq2LVNMjiOQ7/O6QCAI2fKUWWmtUO+ojlZhJBIQkFWhGtoRhZAw4iJ/OW516WwjJS/YmVWlq9rslhGm4Is+WBNL7q2TgYAZCbr0TIjHrwgYO/x4vBtWIRhmSxNQ2uyqIU7IUQmKMiKcI1lsuKoXJDIHMtkNUup+zvcmFjIZAmCIJY/xflYLkgXVuTB4eRx/Fw5AKBLmxTx9n6dXNms3VQy6DNfMlnU+IIQIhcUZEW4ovL6OwsCnj9GVC5I5EocRBxkJiuvxAReEBq5d2SyOXhxxpLex8YXNCdLHk6er4DNwSMxTo0WXt/x/u51WftOFMPu4MO1eRHFtzlZnnJBIUp/HxBCIgMFWRGusKz+GVmA1zBiuqpNZCrQGVlMukEHlZKD3cGj2H3RIdqwiyQc1/BVfMAryKJyQVlg67G6tE6utuawXVYiDPEaWGxOHM4pDdPWRQ5BEMTvdINzstyZLIdToOCVEBJWFGRFMEEQxJPK+jJZLMiy2Xk4efqDQ+TFZLGjwuRaoN4sJbAgS6lQiPO1orVkUCwV1KoabQ6i9Wp8QVfyw6/meixGwXHoSyWDPrM7eLBvc0OZLJ1GCXaIUMkgISScKMiKYBVGG2wOHhyAtKSGywUBWghP5CevxJWJNSRoGi2Da0hWanQ3v2CL+H35jFjjCycvwOGkICucHE4ex8661mN19VqPxfR3dxn8+2gRBcSN8J771lCQxXEcNb8ghMgCBVkRrNCdxUpJ0kKlrHtXqpQKaFSun9G6LCI3bD1WVoClgkzzKG9+4WtnQQDQajy/C6j5RXidzq+E1e5EvE6FlhnxtX7evW0KNGoFSiutyMmvCsMWRg6b+yKhRqWAQtFwNpfauBNC5ICCrAhWVNZwZ0GGBhITuTof5HoshjUUyIvWTJaPnQUBV/mk2n1hhdZlhdcRr/VYijrKPDVqJXq2SwUA7D5a2JSbFnEsPrRvZ/TUYZAQIgMUZEUwlsnKMNRdKsjQQGIiV6zpRbMggyzWxj03SjNZ/pQLAp4yYQt1GAyrQ+IQ4tqlggzrMvg3rctqEOss2FjjFwCIdwdZZgqyCCFhREFWBBMzWcm+ZbKodIjITb5EmSz2+CqzHZUmW9DbJTf+lAsC1ZtfkPBw8jyOni0DULvphbc+ndLAAcjJr4ra7phSEDsL+pDJinOXCxqpXJAQEkYUZEUwcUZWI5ksGkhM5IgXBMmCLK1GibQkLQBPdiyasHJBvQ/lgoCn+QWVC4ZPTn4VLDYn9FoVWmcm1Hu/pDgNOrYyAKBsVkN8ad/OUOMLQogcUJAVwcQZWY1lsqhckMhQWaUVNgcPpYKrdwSBP6K5+YXJz0yWWC5IQVbYiPOxWhkabdQgdhmkIKtevgwiZli5oInKBQkhYURBVoRy8jxKKqwAGs9k0UBiIkes6UVGsh5KRfC/irLSoreNO+uS5nO5oBhk0TEfLkfYfKwG1mMx/dzzsg6dLqXAoB4WP4KsOLHxBZULEkLCh4KsCFVaYQUvCFApOSQnahu8r15D5YJEfqQqFWSyojiTxY5d38sFXSeiVmp8ERY8L3gFWcmN3j8rLR7NU+Pg5AXsO1kc2o2LUDZ/ygXFFu4UsBJCwoeCrAjFOgumJenqbA3sTa9zX9WmckEiI3nFEgdZUTyQ2GRlmSy1T/fXUeOLsDpbWAWT1QGdRok2zepfj+WtH5UMNsifTBaVCxJC5ICCrAjla2dBwDuTRX9wiHzklbqDrDSJgqx0VyarqMwCuyO6ggt/5mQB3uWC0fU5RAq2HqtTK4PPpbCsZHDPsWI4nHyoNi1i+bMmixpfEELkgIKsCOXrjCzAaxgxnXDFLDkGHSyT1Syl8QsFvkiKUyNOq4IAIK/ELMlzyoW/Ldypu2B4HXaXCnbzYT0W06mlAQl6NUxWB46eLQ/RlkUuv7oLiuWCtCaLEBI+FGRFqKJyfzJZ1F0wlh0/V447X96E734/Ee5NEdkdTnEmEOsKGCyO45CVHp0lg+IwYr8zWXTMNzVe8FqP1cB8rJoUCg59O6UBAP4+SiWDNXkyWY2ftngaX9D3nxASPhRkRaiiMt9mZAGe7oJ0whWb9p8sgZMXsFtGJ24FpWYIcH03k+J8W2fki6xUV8CWF0XNLxxOHja7q3zM3xbu1Pii6eUWGlFltkOrVqJt80S/HtuvUwYAYPfRQgiCEIrNi1gsk8WytA1hQZbF5oSTp9JLQkh4UJAVoQrLfZuRBXiCLBN1F4xJrFV6bpFRNms98sTOgnpwjTRu8Qdr454bRZks7wy0Xtt4qRRAjS/CiZUKdmqZBJXSvz+xvdqnQqVUoKjcgnNF0fMdloLVfaFB40smy+tiBHXVJYSECwVZEchmd6K8ygbAt0yWOJiUygVjEsvqOHlBNhmePInbtzOsjbtc3qcUWKmgVqP0uYkCNb4In8M5pQCALn6sx2K0GiV6tHM9Tk6ZZzmwuisxfMlkqZQKsUEGrcsihIQLBVkRqLjCVSqo1SiRoG+81IqGEccuQRDEgAYAzhRWhXFrPNg2NZM8yIoTn5+PknIrsbOgj6WCADW+CBchwPVY3sRW7hRkVcMyWb6syQJoXRYhJPwoyIpAhWWezoK+lFqxIMtm56k+PcaUVlqrrcs5UyCPICvf3f1P6kxWerIOKiUHm4NHibuxRqQz+dlZEPDKXtOFlSZ1vtiECpMdapUC7bOSAnoO1sr95PkKlFVZpdy8iObPnCzAE2TRrCxCSLhQkBWBxM6CBt9aX+u8Wt5SfXps8c5iAcBZmQRZoSoXVCoUaJbi7jBYEh0lg2aLf50FAa8gixpfNCm2HqtjiySoVYH9eU1O0IoBGg0m9rDZfW98AQDxNCuLEBJmFGRFILGzYHLj67EAV326xv0Hn9ZlxRYWzCTFawDII5NVZbajyuxaJ8ECIimxksFzhdHROCCQTBZbk0Xlgk2LrcfqGsB6LG/9qWSwFra+0JfGF4BnVpaR1mQRQsKEgqwIJHYW9DGTBdBA4lh13t0AYmAXV2vocqMNFUZbODdJDPxSErU+DRb1V6vMBADAWZmsPwtWQGuy1J4gi1qBNw1BEMRMVqDrsRi2LuvAqVIKlOH6bP3NZLFyQTOVCxJCwoSCrAjkbyYLoIHETe1UnjzWU7CApm3zRGS62/2Hu/kF6/wndakg0zrDHWSFKGt3rrAKv/+T22TBi9nPQcSA50RUAMQZWyS08kvNKK+yQaXk0KFFYOuxmJbp8Ug36OBw8th3skSiLYxcDqcAJ+863qjxBSEkUlCQFYGKAshkiR0GKcgKufxSE576aCee/3w3eD68WQTvgKZ1ZmiDD1/ll4Y2yGKZrNzi0MwFe//Hg/jw50M4lFMm+XPXJZByQbVaAdYSh5pfNI1Dp12lgh1aGKDxsTlDfTiOQ//Oruzz38cKg962SOfdvMfXz5YdL9TCnRASLr7/1SayYLI4xCtzfmWyqI17kzlXaIQgAPklJvxzrAj93aV6Tc1qd4rt/rPS4tAqMwF/HSkM+7qsEvc2+TLjLRBpBh10GiUsNifySkxo5c5sScHu4MXPL7fIiO5tg1t74wuxXNCPTJaC46DRKGG1OWGxO2EI1cYREQuygi0VZPp1Tsf6nWfwz7Fi8LwAhcIVNvO8gLIqKwrLzCgss6CwzIyicvd/l5vhcPBYcEVfdGoZPXudlUyqlJzPA57j3WuyqPEFISRcKMiKMIVlrixWgl7tc2064D2QmOr7Q827TPCXv86GLcjKd5cKxutUSIzTyCaTVVrp+nySE7UheX4Fx6FVZgKOnS3H2YIqSYOsc0VVYtkSyyiHmlgu6EcmC3Ad81abk9b0NAFBEDxBVptkSZ6zcysD4rQqVJnteHvVfpisDhSVmVFUbhG/g/XZc7w4qoIsf9u3A1QuSAgJP9mVC54+fRr//ve/MWPGDPTo0QNTp071+znWr1+Prl27BvRYuWNBVoYfWSyAMllNiQURAHDwdCnOFYWny53YJt3dbS/UZXS+KqtyNd5ISQhNkAV41mVJvf4sJ9/zfGxeXagFUi4IeJpfWCjICrn8EhNKKq1QKjh0lCi4USkV6NMpDQCw41AB9p8sQX6pGU5egFLBITNFj57tUnBRvxaYdVFH3HFpL1zUrwUAyGI9qJRY0wt/GuXQnCxCSLjJLpN19OhRZGdno2/fvuB53u/F5RaLBYsXL0Z6enqItjC8WJDl64wsxrMmi064Qq3MHWRxcDUe2PjXWcye2LXJt4Otx8pKjQfgKs8LVRmdP9gJYKgyWYBXh8ECaQPcnPxK8b+LypomkxVIuSDgaX5BQVbo7TvuarXePivJr2xLYy4b1QFxWhXidGpkJOuQYdAjI1mPlEStWD7ozWJz4Le/c6MuyGLfYX8+W7FckNZkEULCRHaZrLFjxyI7OxuvvfYaevbs6ffj3377bbRo0QKjRo0KwdaFnxhk+Z3Jou6CTYWd4FzQqzkAYMu+vLBcTa2ZyVJwnBhYhWtdltnqEE+YkhM0IXsdscOg1Jksr8+tsNzcJB0GAy0XFGdl0UDikNt7vBiAdKWCTEayHtdf3BUzL+yAUX1aoFvbFKQZdHUGWIBrkDEAlFeFd0yD1KyBlAtqqVyQEBJesguyFIrANyknJwcffvghFi1aJOEWyQsrUfKnsyAA6NlVbQqyQq7UfYIzrGdztMyIh9XuxOa955t8O86X1O7iF+51WSwA1WuVfq0p9FfLDFf2rrTSKg4+DhYvCNWCU7PV2SQncAGXC4rrMOmYD7V9J9xBlkRNLwLFgqxoy2SxdYW6AMoFzVYHzYojhISF7IKsYDzzzDOYMWMGunXrFu5NCZmiADNZNIy46Xg3dhg3oBUAYOOus+Cb8A+9IAhiJisrzRNksTK6cGWy2Hqs5BCuxwJcWR+2blGq91pYaobV5oRapUBinKsUqTDEJYO8IIhBUpy7/MlXYpBFmayQKiq3oKDEBAUn3XqsQLHscKXJHtZ1l1JjmSx/WuOzckEnL1A2lxASFrJbkxWojRs3Yvfu3VizZo3kz61ShT8WVSoVEARB7GjWPC3er+1K0Lv+4FhsTlm8n2hltTnF8q6MZD2ap8bh6+zjKCg14+DpUvTtVPdaQaW7LbHSx/bEjSmpsMBqc0LBcchKjxfbHrfLSgTgKqMLx/eg0uRuepGoDfnrt2mWiMIyC3KLjejdMS3o5zvrbmDSOjMBSgWHSlM5Siqt6Ny64fcRzL41WuxgoXlivNqvz4yVF9odPB3zIXTkTBkAoH2LRCTGh64E1hfJiVooFRycvACjxYG0EI1JaGp2d8Co16p8/i4rlZz4WdgcPBLi/D8GpP69TOSD9m10k8v+jYogy2q14tlnn8Xdd9+N1NRUSZ9boeCQkhIv6XMGqrTSAqudB8cBndqmQq3y/apeRprrPdicvGzeTzTKda8B0mmUaNE8CRzH4eKhbfFd9nH8+ncuLhrctsHHJyX5VwZan5wiz3qsjPRE8fZeetdJYFmVDQq1CoYQZ5RqsjhcIUNmWnzIv4ed26Tir8OFKCizSPJa+e5S3c5tUmC1O3H0bDkqLQ6fnzuQfWt3ZyPVKgWaZST59VhDkvsEW6GgYz6EjudWAAD6ds6UxeecatChsNQMJyefv13BUihdf+uSErR+vaeEODXKq2xQatRBfRZS/V4m8kP7NrqFe/9GRZD10UcfQaFQ4JJLLkFFhesPnt1uB8/zqKiogE6ng0YT2BVGnhdQUWGScnMDolQqkF/qymKlJGhRVelf+2in3ZVdqTLaUFoanpbiseD0uTIAgCFBi7Iy1/dmZK9m+D77OHYdKsCBYwXISqv9x16pVCApSY+KCjOcEpT5HDnlWiPSLEVfa39npuhRUGrG3iMF6Nle2osSjcktdHXni9cqQ/49zEhyHfNHz5RK8lpHTpcAALJS9GJJ6JnzFY0+dzD79nyB6/OK06r8fw/uWUplFWY65kNozzFXZ8EOWYmy+JyT4tQoLDUjJ7ccmUlNexElVMrcFRycIPj1Ges0KpTDhvP5FTDo/O/6KPXvZSIftG+jWyj3b1KS3ucMWVQEWSdOnMDp06cxfPjwWj8bPHgwnnjiCVxzzTUBP7/DIY8DMN/dkjvdoPN7m9TuL4TZ6pDN+4lGbM1cSoJG/JxTE3Xo0zEN/xwvxrrtZ3DdhC71Pt7p5CXZP7mFrhORZilxtZ6vVUYCCkrNOH2+oskX6pdUuIKTpDhNyL+HLdzB7LlCI6w2B5RBNNUBgFN5roCnZUY8FJyru1t+qcnn9xHIvq00usor9VqV34/VuMuqzBY65kOltNKK/BITFBzQqaVBFp+zId4VWJVUWGSxPVJgJdhqlcKv98SaxVSabEF9FlL9XibyQ/s2uoV7/0ZFkHXrrbfisssuq3bbO++8g5MnT2Lx4sVo165deDZMYvnu0qH0ZP/Tn3E0jLhJlNYzA2rcoFb453gx/th7HjMv7OB3O25/1Wzf7q11ZgJ2HSkMS/ML1vUslIOImYwUPTRqBWx2HgWl5joziL4qr7KiwmgDx7mCVPZLO9SNL0wBtm8HqPFFUzh8phQA0KGlAXE6/wPhUGDNL6Kpw6AlgBbuABBPA4kJIWEkuyDLbDYjOzsbAHDu3DlUVVWJzSyGDBmC1NRULFy4EN999x0OHDgAAOjYsSM6duxY7XlWrlyJ/Px8DB06tGnfQAiJQVYAi5lZd0GbnYfDyYuNEIi0yirr7p7Xo10qmqfGIa/EhC378jBuYKuQbsf54trt2xlxVpbEM6R8wQY1h7q7IOCZC3YitwJnCqqCCrJO57s+q+apcdCqlchwX+goqbDCyfNBZ8nqE+ggYsBzQkrDiEOHDfzu2Co5vBvixSC2cY+eWVk2FmT50cId8Bw3FGQRQsJBdmfaxcXFWLBgARYsWIDt27fj/Pnz4r+PHj0KAOB5Hk5n7J045Je4SsAyAshkec8XoZOu0CmtJ1Oj4DgxsNrwV2jbudvsTpRUuNbs1ZnJauYKsnKLjE3a5lkQBPHqenJi03RhayXRUOIz7rVRbZq5mogkJ2ihUro6l5VWhC5jEOiMLMBzzFvpeA8Z9n1O83NuYShFZSbLFlgmi409MFqkmZVHCCH+kF0mq1WrVjh8+HCD93nuuefw3HPPNXqfaBNMJkulVECjUsDm4GGxOsSW7kRaLFOTklg7U3NBr+b4Jvs48kpMOHCqBL3aB99WvC75pWYIcJXKJNaxn9MNOmg1SlhtTuSXmNDSHYiEmtHigMPpCi7ZupFQY8OXz+QHF2SxTFYbd4CqUHBIM+iRX2JCYbkloBJeX5iDKhd0DyCnICtkSt2Zazm1SmcXeFhWPRqwTJY/w4gBz8UJymQRQsJBdpksUjeeF1Do7i4YSCYLoIHETUHM1NRRDqfXqjCidxYAYMPOsyHbhvPFroxn87Q4cO4GDd4UHIfWGU0/lJgFoAl6NdRNNLeJBVnBZrJy8t2ZrExPO/wM94l1KNdlBVUuyNZk0TrMkGHHe2qSfIIsVi5Yboy+TJY/w4gBrzVZVjoGCCFNj4KsCFFSYYGTF6BUcAGvZ2FXw830ByckfCmHYyWDe44XoyBEJ+di04s61mMxYoanCddllTYQgIZKqwzXOqziCitMAZYMma0OFLgvcLBMFuC52BHSIEuKckFqfBEynnJB+QRZrFyw0mRv0nLgUGLfYZ3f5YKUySKEhA8FWRGCncilG3RQKGpnJ3yhd590UZAVGpVmu1gOV18g0Tw1Dr3ap0IAsPGv0GSzfAmyWmWGL5NVVyllqMTp1Ehzzwo6WxjYDCP2GaUkapEY5wme05NdJ9ZF5f7NrPOH2RJEuaCa1mSFkt3Bo9LkCtzllMlK0KuhdP+NKI+S5hfWgBtfuMqlA73AQgghwaAgK0IUlrlO5AItFQS8MllUPhQSLIhIjFM32L2RZbM27zkfkhNg1lmwoW56YhldUwZZYiaraZpeMK2CLI1kj2uTWX3tWoahCTNZQZQL2hw8nHx0ZDTkhJXjqZQckuKb9jvdEI7jPM0voqRk0Bpw4wvXcWOkC4uEkDCgICtCsBO5YIIscW6Ola5sh4KvM6B6d0xDZrIeJqsDW/fnSboNgiD4lMlqme4KwMqqbKg0Nc3VbtZSuinLBYHgs3an86t3FmTkXy7oeYzVRkGW1Ly/z3WtfQyn5ChrfmENcE4WNb4ghIQTBVkRoqjcXS4YRJAVR2uyQqqUzYBqpBxOwXEYO6AlAFc7d0HCdu5lVTZYbU4oOA6ZKfV/V/RaFTLd36Wmymb5+vlILdjmF2dqdBZkMtzlgpUme8iaSwRTLqhScmLZGDW/kF44yl99JQZZUdDG3eHkxTJsf8sFaRgxISScKMiKEB1bGhCvV6Nvp8DbfuuoXDCk/MnUjOyTBY1agXNFRhzKKZNsG/KK2Sw1XaMDp5t6XZavmT6peQdZ/s4nczh5nCtiQVb1TFacTi2exBWVhWZdVjDlghzHiVf+qfmF9MRGLjIMsgzucsFo6DBo8/ruBjony2p3Rk0TEEJI5KAgK0KMH9QaXzw1udaJnj/0Wtb4gk64QqHUjyvbcTo1LujlbucuYQMMX0oFmabuMNjUg4iZzBQ91CoFbHbe79I+18BmAXqtqs75dCyzXFgufcmgIAhi1jmQckEA0GlZG3c65qUmXjSQYZAVTeWC7LurVHBQKf0ry/Q+bqiNOyGkqVGQFUGCrfvXs+Gk9McmJPxt7DDOXTK4+2ghiiRa13OeBVlpjQdZwTaE8IeT51FuDM+aLKVCgRbuNWj+DiX2bnpR1/HnmZUlfSbLZufh5F2Zt0AyWYDnyj8FWdITywWb+Pvsi2gqF2RZWI1a6fffQIWCEy8uUskgIaSpUZAVQ9i6DrqiFxr+rtFomZGA7m1TIAjAhl3SZLPyfOgsyLR2rzHKLTKGvPtchdEOQXCtR0uKa/pObIGuy6qv6QUTyuYX7DhVeJX9+Ys1v6A27tITy4NlmclydxeMghbu4owsP9djMSybZaQ27oSQJkZBVgyh0qHQCmTYLmvn/tvuXEnWzfhTLphu0EGrUcLhFMTgLFTYFXVDgibgOW/BaB1g1q6+phcMC7KkykR6Y0GWXuv/FXxG7ChqpwsrUouIcsFoyGTZPJmsQLB1WWbKZBFCmhgFWTGElQtSd0HpeQ8m9efKdr9O6UhL0sFotmNTkNksm92JYvdgXF+CLAXHeYKPEK/LCteMLKZVAJksQRCQU1B30wuGDSQuDMFAYnZSGGipIEDlgqHkzxrMpsZ+B1WZ7RHf8EHMZAUYZLHmNEYKsgghTYyCrBjiGUZMJ1xS8x5MmqhX+/w4hcLTzn3NtlNBbUN+qRkCXCcViXG+bUNTdRhkpZRNvR6LaZXhKp8sLLP4fJGhsNx1X5WSQ1Y9a9y8M1lStuIHAJPVFbQH0r6dYdlrKheUltnqEAPXcH2nGxKvU4lNIsojvGTQancFiVp1YKcrVCZPCAkXCrJiCPtjQ40vpMe6eAUymPSCXs0BAEdyysRgJBDepYK+boO4VqnAGPDr+qI0zOtXEuM0YhbtXKFv7/WMez1Wy/SEetvhpyXpwAGwOXhUGKU9mQ1mEDGjo0xWSLAmLjqNMqggOFQ4joMhPjpKBtmMN60msM853l0uaKI1WYSQJkZBVgzRa1gLdwqypFYWwHosxpCgRYcWSQCAf44VBbwNbEaWL6WCjGetUmXAr+uLYD4fqbTOdJX8+VoaebqR9VgAoFIqkJrkek9Sdxj0lAv6nhmtiRpfhEZpmDOzvmCjEiI9yLIFmcmKo3JBQkiYUJAVQ9gwYpuDj/g6fbkRT7oCzNT065wOANh9NPAgy5/27UxLdxldWZUNlabQlRWFe00WALTKdL3Xsz6WRp5ppLMgkxGiWVnejS8CpRUbX1CQJSU5fJ8bkyxmsiK7XNCTyQq08YW7XJCCLEJIE6MgK4Z4t8Cl8iFpsc6Cgc7MYUHWvpPFsDsC2zesQ2Dz1MbbtzN6rQoZ7uYNvgYfgZDDTCF/m3x4ml7Un8kCgHRDaNq4e8oFA89keRpf0AmmlOTcWZCJlg6DbE2WTk3lgoSQyEJBVgxRKRXQuEsuaF2WtMQr24mBXdlu2ywRaQYdbHYeB0+X+f14QRA8a7L8yGQB3mV0oVuXJYeZQmKHwYKqRptUVJhsKK20goNnaHN9WJAqdZAlRXdBanwRGpFQLmhIiI5yQbGFuybAckFqfEEICRMKsmIMa+NOf3CkFWymhuM4DO7haoARyLqssiobLDYnFByHTHf5mq9Y571QrcuyO3hUmd3t7cN4Uto8NQ4qJQeLzYmiRlqus/lYmSn6RhsbeDoMSrsmy1MuSI0v5Ea8aCDjIIttW+R3FwyuhXswa7LOFlTh1PmKgF6XEEIoyIoxbF0WnXRJS4or20N6NAMA/HO8yO924CyLlZ6sg1rl32HNMlmh6jDIrqSrlApxZk04qJQKtEjzbV1Wjns9VutG1mMBQHqI12QF011QXJNFx7ukIqJcMEoaX7AgSxtkkOVvuWCV2Y4nl+/AI6//DhutaSSEBICCrBhDHQalJwiCeGU7mJOuPp0zoFEpUFJh9XtulXf7dn+1djeEOFdkhJOXviGKd5MAf9vbS02cC9bIuiy2HqttI+uxAE8mq7TCCrtDus9PknJB1l2QThIlFe65b76IlsYXrFww8MYXbE2Wf3/zdh0phMXmhNHiiPhAlRASHhRkxRjPQGIKsqRitjrFk9hgTrq0aiV6tk8FAPxzvNivx553t2+vb2huQ9KT9dBqlHA4eeSVSJuNASBJACoVtr7K10xWY50FASApTg2NWgEBQEmFdCWDkszJ0lDjC6m5LqpEQHdB9/FWZbZLGvw3tWAzWSx7brI6wPtRIfDngXzxv8slnoFHCIkNFGTFGDHIstKVbamwzoJ6rSrgq60M6zLo77qsYDJZCo4L6bosOV31Z8OXG8oUWm1OsVNjm8zGM1kcxyEjBB0GJVmTpaHGF1IzWhxwOF0n6wYZfKfrE69TQaV0ZY7LjZGbibEEm8lyHz+C4PtxUFZlxaHTpeK/I31dGyEkPCjIijGsXJC6C0pHyvUZfTu5gqyTuRV+XT31tG/3P8gCQrsuq1QGg4gZFmQVlJrrPeE6W1gFAYAhXuPzSbRnVpZ0mSwpygW11PhCcmz9ZYJe7ff6x6bEcRwM8ZHf/MIWZCZLo1ZCpXTtJ6OP67J2HCqAd86rgjJZhJAAyPcvBAkJHZULSs7TWTD40qHUJB3aNkuEAGDPcd+yWTa7E8Xuk/usNN9nZHlrLWaypJ+VFWx7eyklxWuQFK+BANcatLqw9VitfViPxaQbpG3jbnfwsLlLvIJbk+U6MXXyQkSXjMlJmYwuGjQmGppfBJvJAvwfSLz9oKtUkI08oXJBQkggKMiKMXota3xBV7alIvXMnL6d0gAAe475ti6roNQMAa6ymMS4wAbXipksHwf1+kMOg4i9sYCyvvfK1mO19WE9FiNmsiQKsrwb07CxC4HwPjGl5hfSYMe7HNYYNsYzkDhyg4Rg12QBXuuyfAiyisrMOH6uAhwHXNArCwAFWYSQwFCQFWM8a7IokyUVT6ZGmpMuti5r36kSn7IP3kOIA+3e19IdeJRWWsWZVlKR20yhVo2sy/Kn6QUj9awsdnzqNEooFIF3ZFQqFGJJG5UISyMSml4wng6DkZvJCnZOFuDfrKzthwoAAN3apKCNO5tdHsGfHyEkfCjIijHsqjgFWdKR+sp2m2aJMCRoYLU5cTintNH7i50FA1yPBbiC74xkV8mb1CWDpRIHocFiHQbrep9OnsfZQtfn6UvTCyY9WdpyQbGzoARzxcQOg5TJkoTcLho0JNLLBXmvMldNMOWCWncbd2vjF5BYV8Eh3TNhiHd9frQmixASCAqyYoxOSwvhpSb1Gg0Fx6FvR9ZlsPGSQe9MVjAaCj4CZbY6xAYTcrnyz5pfnC2oqjX0Oa/YBLuDh1ajREaK3ufnZN0FTVaHz4vrG8LKmoLpLMiwMivqMCiNMioXbDLeJa7BZLJ8LRfMLTLiTEEVlAoOA7tmIok1DqEgixASAAqyYgxlsqQXijlQbF3W38eKagUCNQXTvt2bd/AhlTKxvb1SHIwbbllp8VAqOJisDjELyYhNLzIToPCj9FKrUSLJfdVbipJBswQzshjPrCwKsqQgp26ZjTG4L2xEarkbC7I4IKhOjnofywVZw4ue7VORoFd7fX4UZBFC/EdBVoyhNVnS4nlB/AMs5UlXj3apUKsUKK6w1NsFD3ANRj3P2rcH2FmQ8WWGlL/kNCOLUasUYtav5nsVm15k+r4ei8mQsMOgFIOIGRbcUpAlDTl1y2xMxGeyvDoLBrreFPBksswNBFmCIODPg671WEN7NAMAsVzQandSJpgQ4jcKsmKMGGTRHwxJlBtt4AUBHAckxQfW2a8uWrUS3dumAGh4MHG50QaLzQmOAzKTfS9vqwsLss4VGeHkpWn3Ldf1K63dpZE1Owzm5Pvfvp3xzMqSIMhi5YISrMliHQatdrqwEiwnz4vrc+TSLbMh7LirMtsjsoW/FJ0FAc+aLGMDa7Jy8quQX2KCWqVAP/e8Qp1GCY37tctNkRmoEkLCh4KsGEPDiKXFrmob4jVQKqQ9nNhg4obWZbEhxBkGfdCDUdOT9dBqlHA4eeSVSNPAQa4zherqMCgIQkDt25l0sY178OWCkmayaCCxZCqMdgiCa91kYpz8M1nxOpU4iLfcGHklg1LMyAJ8m5P1p7tUsG+ndPFiJMdxYsMean5BCPEXBVkxhg0jtjl4OJyRd2VTbkK5CL5vR9e6rOPnylFRz1XU8xI1vQBcJ46t2AwpiUoGS2VaWlVXaWRJhRVGiwNKBYcW6f6XXkpZLsjKmqTsLkjlTsETL6okaIJqrd9UOI4TG85EYsmgTYL27UDjjS94QcAOd5A1tHtmtZ+xjCWtyyKE+IuCrBjDhhEDdGVbCqFcBJ+apEObzAQIAPYerzubxTJZwTa9YFpL3GFQjmuyAE8nxbwSE+wO13GQU+DKYmWlxQeUFfTMypJiTZarrImVOQWDZQGoRDh4Ug8ebwriuqzKyM1kBdO+HfBkhOvr/Hn8XDmKK6zQaZTo4764xYiZLCoXJIT4iYKsGKNUKKBRu3Y7Nb8IntSDiGvylAzWvS5LqvbtjNhhsFCiIKtKnutXkhM0SNCrIQhAbpHrM2TrsdoGsB4L8MzKKiq3gOcb7gjZGE8L9+BOLgFP4wvKZAUvkgYRM2KHvAgsd5NiEDEAxOnYnKy6/+ZtP+BqeDGgSwbUquqvReWChJBAUZAVg6iNu3RCfWWbBVn7TpbUWd4pxSBib3WtVQpGqIPQQHFepZEsg8XWY7UOYD0WAKQm6qBUcHDyQq3W8P4SW7jrpMtkUeOL4Mn1+9wQT4fByMtkSdb4ooFyQSfPY8chNoC4Wa2fU5BFCAkUBVkxiK3LonLB4IU6U9MuKxFJ8RpYbE4cPlNW7Wd2hxPF5a4mC8G2b2dYGV1ppRVV5uCG6gqCIOsr/63dbdrPFrgC1WAzWQoFhzQDy2YFVzJIjS/kiQXPcsvMNkRckxWB5YJikBVkuSBbk2V38GJ5MHMopwwVJjsS9Gr0aJdS67HimiwKsgghfqIgKwbFuUuQKJMVvFA2vgBczSjYGoF/jlYvGcwvNUOAqy1/Upw07eP1WhXS3YFCsNmsKrMdDqerbM4QL7+T0laZ7iYfhVUwWuwornAFrK0DmJHFsOYXBUGuy2JBlp6GEcuKXEcSNETMZEVgkCDOyQoyk6XTqsDalNTMZv15wJXFGtQ1Q+zE6C05yXVMUyaLEOIvCrJikI7KBSXjKRcMXaaGzWz5+1gRBMGz1oc1vchKiwtqUGdN4rqsIIMsdkKaoFcH3V4+FLw7DLIsVrpBF1RHP0/zi+DauHvKBaWbk0VBVvAiaRAxExXlgkFmshQcJ16wMHoFWXYHj12HCwF4BhDXxD4/CrIIIf6S35kPCTkaSCwNq90pZhxClckCgB7tUqBScigqtyDXHVgBXu3bJVqPxbDgg61VChQ7qQvlZxOMFmnx4DhXxo11bwxkPpY3KQYS87wAs9V1bEpSLkgt3CVTFoHlgoZILheUKJMFeK3L8rq4uO9kMUxWB5ITNOjcKrnOx7HfXzSMmBDiLwqyYhANJJYGCyI0aoUkZV310WlU6NbWtVZgj1eXQanbtzNt3IEGy+4ESq7t2xmNWil+dlv35wEAWge4HovxDCQOPMgy2zzHpTTlgu41mHYKsoJhszvFLEgkNr4wWhywOyJrNqJFosYXgHfzC89a0+0HXV0Fh3RvVu/cM7avrTYnXagghPiFgqwYpBMzWRRkBcM7iJCyXK8ufTt6SgaZvBJ3Z0GJ2rcz7Zq7gqzcImOtReL+KJVx0wuGZe3YovY2QWey3I0vgigXZIOI1SqFJGWWWrHxBR3vwWBrmjQqhSQZxqYSr1OJa43KI6xkUMxkBVkuCADxrI27+/iy2pzYfdRVKlhXV0FGr1VB4z4OKZtFCPEHBVkxSCwXtNBVuWCwIKIpSof6dnI1vzh2rhxVZjsEQfDMyJI4k5WSqEWCXg0nL+BsoTHg54mEJgGsmyLTJjPITJbBlckqN9rE9ST+krKzIADotFQuKIWmvKgiJY7jPB0GI2xdkVRzsgBPJotlI/85XgSbnUdGsg7ts+q/uMJxHJLiXZ8frcsihPiDgqwYxAacUiYrOGWV7vbtTVA6lG7Qo1VGPAQB2Hu8GBVGG8xWJzgOyEyRNsjiOE7MZp3KC3xdVqg7L0qhlVdQlaBXB72t8TqVeBGjKMCSQc8gYomCLLUnyPJunEL8I+dxBI0Rm19E2LosFmRppAiytNXLBVlXwSHdmzUaNIsDnasoyCKE+I6CrBhEw4ilEepBxDWxwcT/HC/Cefd6rAyDPiSd+9q6g6zTQQRZnnJB+QZZrb0yWW2bJQSdoeA4TiwZLCwPrGRQys6CgKfUSgBgs0fWmhw5ETNZMr5oUB8xkxWh5YI6KcsFrQ6YLHbsPeFqdjO0gVJBRsxkUbkgIcQPFGTFIFY+RC2dg+Np59w0J12slfveEyU4V+Qq42su8XoshnXZO50fRCYrAtpdpyZpxSvcrYNcj8VkGIJrfiF1uaBGrRRnBFHzi8BFwkWD+hgidKCuVcLGF3qvcsG/jhTC4RTQMj2+Wja7Psnx1MadEOI/CrJikFg2QZmsoJQ2cYvy9llJSIxTw2x14Pd/cgFIvx6LYZmsc4VVcDj9z344eV48IZFzu2uO49ChRRIAoGMLgyTPmRFkh0FWLihVJkvBcdBoqPlFsCJhjWF9kiO0jbu0jS/YWmSHV1fBTJ8eS2uyCCGBoCArBoktnSnICkpZEwwi9qZQcOjT0dUAI8c9KDhUmax0gw7xOhUcTgHnAmh+UWG0QxBcJ/iJcfLNZAHADRO74tZpPTCgS7okzxdsh0F28UPKsQA0Kyt4kbDGsD6ROpDY6i5v1aqDP1VhFy3ySk04eKoUADCkngHENYlrsijIIoT4gYKsGETDiIMnCIJn2G4TXtlmrdyZrBBlsjiOE9uZB1IyyD4bQ4Km3vkzcpGerMfwns0l6xiXHuRAYrPE5YKAp/kFlQgHLhJGEtRHDLIiKEjgBcFTLqgJ/liI07rWZJ0rNIIXBLRrnohmPjYNokwWISQQFGTFIBpGHLwqsx0Op6tTm6EJg6ye7VOh9ApaQlUuCATX/KKps3xywsoFi8osAXXzk7pcEPCUW1GQFRjviyoR3fgigsoF7V5NWqTIZMXXOJ6G+pjFAgADrckihASAgqwYxBYA2xx8QOttiKezYIJeHZLufvXRa1Xo1iZZ/G92hTUUgmnjXhbBTQKClZakAwfXov1Kk93vx4emXND1XIHO7op1ZqtT7MwYid9pFhgaLY6gBow3Je8mLZK0cPcKsjgAg7v5th4L8CoXpO6ChBA/yC7IOn36NP79739jxowZ6NGjB6ZOndroY6qqqrB06VJcccUVGDRoEIYNG4a5c+di//79TbDFkce7HS5d2Q4MWwQfjvUZrJV7i7S4kA5FZR0GzxT43/yilDUJiMCr/sFSqxTi+w6k+UVIygUpex0UVioYp1VJ0umuqcVpVVApXX/uI2XWk3dnQYUEv+fi3C3cAaBz62SkJul8fqzBfTHLanPSukZCiM9kF2QdPXoU2dnZaNu2LTp27OjTY3Jzc/Hll1/iggsuwCuvvILFixeD53lcffXVFGjVQalQQOMuv6BZWYEJZ6bmwr4tMHFIa1wxplNIXycjRQ+9VgmHkxfncvmqrIlniMlNRhDrskJSLsjWZFEmKyCRXCoIuNZYemZlRUiQxToLSlAqCFS/aDHUx66CjE6jhMZdsUDZLEKIr2QXZI0dOxbZ2dl47bXX0LNnT58e06pVK6xfvx733XcfRo0ahTFjxuCtt96CwWDAp59+GuItjkw0kDg4pWKnsaZfc6RRK3HV2M7o0jo5pK+j4Di0yQxsXVZZBDcJkEKGwT2QOIAOgyarq8SQugvKh9hZMIK/zyxAjJQOg56mF9JkDtUqBVplxCMxTo2BfpQKAq4glZpfEEL8Jd1fcYkoFP7HfXFxtRf/a7VadOzYEQUFBVJsVtTRa1UoN9ooyApQrKw5ats8EYfPlOF0XiVG9sny+XFlTTxDTG4CnZVVVGYWA3gpW99T44vgRMPxnhzPMlkREmTZpBtEzCycPRB2Bx/QsZUUr0FRuYWCLEKIz2SXyZKKyWTCwYMH0aFDh3Bviizpta4/XNTGPTDsRDhSy4d8JXYY9LONeymVCwJwBU3++GLDUTicArq1SUazFL1k2yM2vqDjPSBllZG/xtAzKysyggSpM1mA6zgI9OJFUhzNyiKE+Ed2mSypvPrqqzCbzbj++uuDfi5VE3aPq4/SvWiZ/X+w9O6ZITYHL4v3F2nYH9p0g16Sz0/q/SuVji0NAICcgkooFJxPM69sDieM7nVF6cnSfD6Rppl7SHRRucXnffvPsSLsPloEpYLDjZO7QS3hFfw4saOoMyb3R7DKTa6LBmkGXa3PT67Hbk0p7kYP5UZbRHwH7O5mOzqNKmzb671vWVa+ymyPiM+PNCxSjlsSGLns36gMsn744Qd89NFH+Pe//422bdsG9VwKBYeUlHiJtix4SUnSXN02uP9gKJQKWb2/SME6dLVtmSzp5yfV/pVKkiEOOo0SFpsTRjuPNs2TGn1MXrERgHsNRJYhpB0Q5aqz0hUglVRYEOeesdPQvrXZnfh8/VEAwPQLO6JXF99n+Pgi1eB6bSdAx3sAKk2uiwatmifV+/nJ7ditqZU7K220OiLiO6BUu05PEuM1Yd/epCQ9MtNd22Bx8GHfHiIduR+3JDjh3r9RF2T98ccfePTRRzF37lxcd911QT8fzwuoqPCvs1ooKJUKJCXpUVFhhlOC2VZK93lvUakJpaXGoJ8vljicvLiuQSnwknx+Uu9fKbVplogjZ8qw50gBErWNZ1dOnysDAKQkaFFWFv5jJywEAWqVAnYHj5NnStG5XVqD+/b730/gfLERKYlaTBrcSvJjkne6Sq8qq2x0vAeg0P09VnOo9fnJ+dj1pnb/zi+MkN/5pe7PXIHan3lT8d63WvcfzcISY0R8fqRhkXLcksCEcv8mJel9zpBFVZC1Z88ezJ8/H5MmTcKDDz4o2fM6HPI5AJ1OXpLt0blLkYxmu6zeXyQoLnd1jFMqOOg0Skk/P6n2r5TaZCbgyJkynDhXgaHdG8+wsHVIhgSN7N5LU0o36HC+2IS8YiM6t0urd98WlZmx6o9TAIArxnSEWqmQ/HNTKz0jG2J5nwSCFwQxc52oV9f7+cnx2PWWqHeViJdVWmW9nQwbZaBRSX88+Mvp5JGgY5+fLezbQ6Qj9+OWBCfc+zdqilGPHz+OW2+9FQMGDMDixYtjskTJHzp3e2iLlRbC+6vUq9OYFEMy5c7f5hdsYX2sNr1gfO0w+MWGo7A7eHRrk+xTEBsI6i4YuEqTHU5eAAeIbbwjEWvaYbQ4YHfI/3vAGl9oZDL8mVq4E0L8JbtMltlsRnZ2NgDg3LlzqKqqwpo1awAAQ4YMQWpqKhYuXIjvvvsOBw4cAAAUFxdj7ty5UKvVuOWWW6oNINZoNOjRo0fTvxGZ83QXpBbu/hIH7YZhRlY4sCArJ78SvCA0GlhGQ7trKbAgq6CBIGvP8WKx2cV1E7qE7OKQ2F3QTse7v9jxnhivgSqCF8nHaVViCWtZlU38fsoV64Spk7C7YDAM7iCLhhETQnwVUJBVUlKC1NRUqbcFgCtgWrBgQbXb2L8//vhjDB06FDzPw+n0XIk7duwYzp8/DwC46aabqj22ZcuW2LhxY0i2NZLRMOLAsUxWSowEEVlpcdCoFLDYnCgoNaN5au25dN5ifUYWIw4kLq07yLI7eHz+yxEAwPhBrdAyIyFk28LKgymT5b+yKDneOY6DwT3rqazKKv8gyy79nKxgsEyW1eaE1eaUtLU8ISQ6BRRkjR49GuPGjcMVV1yBESNGSLpBrVq1wuHDhxu8z3PPPYfnnntO/PfQoUMbfQypTq+lICtQZTE2A0qpUKB1ZgKO51bgVF5F40GW+PnERqavPp5yQUudP1+zPQcFpWYYEjSYPqJ9SLeFZQNoTpb/POXBkf99Tk7UoqjcIq4xkzNxGLFMghmdRilmAstNNmRq5B2kEkLCL6Dah65du2LNmjW45ZZbMHbsWCxbtgz5+flSbxsJIRpGHLjSGMzUtGElg3lVjd63lNZkAXDNCAPqLhcsKjfjxy2nAABXje0kXvQIFXaianPw4HkhpK8VbcqiaPA4OybZ7zA5k1smi2UCAVqXRcLPaLE3ut6XhF9AQdbXX3+NVatW4brrroPRaMRrr72GsWPHYt68ediwYQN4njq1yB1bo2GhTJbfoumky1ftmrmCrFN5FY3el8oFXdLd5YJGsx1Gs73az/634RhsDh5dW4eu2YU373UtVDLoH9bIJdLLBQEgma0rioBMlkVmQRZAzS9I+PG8gA1/ncVDb27BY+9uQ46PDalIeAS8irdLly5YtGgRfv/9d7z00ksYPHgwsrOzMX/+fIwePRqvvPIKzpw5I+W2EgmJ5YJ0wuW3WMzUeDoMVkEQ6s+EmK0OsczHEAXlVcHQa1VIjHO1fc4v8cwL23uiGLuOFELBcbju4tA1u/CmUiqgVLheh2UIiG/ERi5RcNGAvYeyCMhk2WRWLggASXHuIJWCLBIGp/Mq8cwnO/HZ+iMwW51wOAVk/5Mb7s0iDQi6VZJGo8Ell1yC5cuXY/369Zg3bx54nsc777yDiRMnYs6cOVi7dm2DJ2ak6YnlgpTJ8osgCGImK5YyNS3S46FScjBbHQ2WKLCTN71WKWZLY1m6wVUymFfsGl5qd/D4bL2n2UWrEDa78MZxnJgRsFBHUb9E0xpD9h4iIciSYyaLXTiiTBZpSmarA5//cgRPfrQDJ89XQq9V4aL+LQEAf+7Pj4iRDLFKsn60giDg6NGjOHz4MMrKyiAIAjIyMrBjxw7ce++9mDFjBk6dOiXVy5EgsUyW3cHDQdPOfWaxOcVMQDScdPlKpVSIAcHp/PrXZcVaU5DGZCS7SgZZJktsdhGvwYyRoW12UZNOSx0GAxFNIwkM7vcQCeWC7PesXFq4A55MFgVZpCkIgoCdhwrw2Lvb8MvOsxAEYGiPZnj21qG4fkIXpCZpYbI6sPtoUbg3ldQj6EvNZ86cwddff42VK1eisLAQSqUS48aNw9VXX40LLrgABQUFWL58OT766CM88cQTWL58uQSbTYJVc41Ggj5y5780pdLK2M3UtGueiFN5lTidV4nB3TLrvA8NIq6OdRjMKzaiqKxpm13UxDIC1GHQdw4njwqTaz1dVJQLJkROuaDYXVBGmSxak0WaSkGZGZ+tO4K9J4oBAJkpesy+uCt6tveMT7qgVxZWbzmFzXvOY0gTrO0l/gvor7zdbse6deuwYsUKbN++HTzPo1WrVrjvvvtw+eWXIy0tTbxvZmYmHnroIRiNRqxatUqyDSfBUSoU0KgVsNl5mK0OJOjV4d6kiFAaRVe1/cU6DJ5uoPlFLH8+dRGDrBITPlt/xNPsokfT/0FkF1Yok+U7lvFRKrio+B2Z4s6+Gy0O2OxOaGQUwHgTBMHTXVBGmSxxIDEFWSREHE4ea7fnYNUfp2B38FApOUwZ1haXDG8Ltar6sTCyd3Os3nIK+0+WoKTCgtQkXZi2mtQnoCBr1KhRKC8vh1KpxPjx43HVVVc1Oi+rZcuWMJup3aSc6LUq2Ow2Wpflh1hcj8W0q9H8oq6GDZ7Oi7FTStkQNpB43/Fi2OzOJm12UZPYUdROx7uvvEsFFWHYZ1LTa1WeWU9Gm2wHEtsdPNgybspkkVhxOKcUH689jPPFrvLy7m1TcP3FXZCVFl/n/TNT4tCldTKOnCnDln15mHpBuybcWuKLgIKsuLg4zJkzB5dffjnS09N9esy1116LSy65JJCXIyGi16hQDgqy/BFN6zP81TI9AUoFhyqzHcUVFrGpg7dY/nzqwk5ibe6r8k3Z7KImT+MLymT5qjTKLhpwHIfkBA0Kyywoq7LKNsjy7oAppyBLzGSZKMgi0vpx6yl8k30CAJAUp8ZV4zpjWI9mjV6QG9k7C0fOlGHz3vO4ZHjbsFzAI/ULKMjasGGD3zsyISEBCQnhObkgdaOBxP4rjeFMllqlQMuMeOTkV+F0XlU9QVb0zBSSQkqSKwPCCwIMCU3f7MIbKxekNVm+i8aLBskJWneQJd9AgX1H1SoFFAr5nDSyTJbV5oTV5pRVKSOJXGarAz+41+te2DcLV4zphHidb+XJg7pl4LP1R1BQasbRs+Xo0jo5dBtK/BZQt4OqqiocOnSo3vI/k8mEQ4cOoaqq/i5kJPxoILH/Yr2xQ9tmrGSw7nVZpTE4qLkhSoUrMAWAq8d1bvJmF94oyPJfNF40MERA8wurDNu3A65jSK1ynTZRNotIZcehAtjsPJqnxuHGSd18DrAA13kca0S1ee/5UG0iCVBAQdYbb7yBa665Bk5n3X+seZ7HNddcgzfffDOojSOhFccGElOQ5bPSGG9RLg4lzqt9AUUQBK8r/9FRXiWFOy7rhYU3DcEFvZqHdTu01PjCb9F40SASZmXJcUYW4Cq3NNC6LCKxzXtcwdGoPlkBlfuN7JMFwBWs0UU0eQkoyPr9998xYsSIesv/EhISMGrUKGzatCmojSOhpaNyQb+xE5NYLBcEvIOsiloDxqvMdjh5122xGoTWpVVGAob3DuyPp5Q8jS/oePdVNF40YFm5skr5BgnsRFFOM7IYan5BpHS+2Ihj58qh4DgMD/BCXOdWBmSm6GG1ObHzcIHEW0iCEVCQlZubi7Zt2zZ4n9atWyM3NzegjSJNQ6+hTJY/eF4QWzrHapDVOiMBCo5Dhclea00H+3dinBoqJc1dkxvPnCw63n0lXlSJoosGhgTWhly+mSxWLijHFvNsIDG1cSdSYFmsPh3TAr44yXEcRvTOqvZ8RB4COhPiOA42W8O/YGw2G3ieD2ijSNPQadmaLLqy7YsKkw28IIDjgKT4yJ+ZEwiNWokW6XEAgFM15mXFeiml3NGcLP+JmawouqjiGUgs3yCBMlkkFjicPP7YlwfAU/IXqBG9moMDcPhMGQrKaFySXAQUZHXs2BG///57rXIhhud5bNq0Ce3bh6+TFmkc6y5ookyWT9gJV1K8BkpF7GZqxOYXeZXVbo/GTmzRhIIs/1hsDpjdF6Ci6TstNr6olH8mS25rsgDQmiwimX0nSlBhtCEpTo0+HdOCeq7UJB16tE8FAPxB2SzZCOhMcerUqTh16hQWLlyIysrqJ1qVlZVYuHAhcnJyMH36dEk2koQG63RmofIhn1CmxsWzLqu+ICt61q9Ek0AbX5RUWHA4pxTHz5XjdF4lzhZU4XyxEQVlZpRUWFBhtMFoscNqc8Lh5Ou9+BZpWKZHq1GGtSuk1FLcx6fJ6hDnt8kNy2TJsUU6ZbKIVH7f41pSM7xXc0lK7Ef0dq3p2rLvPPgo+T0c6QL6y3Httddi/fr1WLlyJTZs2IDevXsjMzMTBQUF2Lt3LyoqKjB48GBcd911Um8vkRCtyfIPu/IbTeszAiEGWfk1gqwYniEWCVjjC6sfJ9allVY89t6ffnesGtazGW6b1tOvx8hNWZReVNFrVdCoFLA5eJQZbciU4UBiTyZLfhUD4kBiCrJIEMqNNuw5XgzANVBYCgM6Z0CvVaG4wopDp0vRo12qJM9LAhfQbzC1Wo0PPvgAN998M3iexx9//IGVK1fijz/+AM/zmDt3Lt5//32o1bG5biVS0DBi/5TGeNMLpk1mIji4rvSXe7WBjvUZYnLnmZPl+0WVtdtzYLU5odeqkG7QISVRi6Q4NeK0KmjVSijrGRS7bX8+jBa7JNsdLp6mF9GVmeU4Tmx+IdeSQU8Ld/llECmTRaSwdV8enLyADi2S0DKj7k7d/tKolRjaoxkAmpklFwH/BtNoNHjooYfwwAMP4MSJE6ioqEBSUhLat28PpVJ+KX5Sm44yWX7xXNmOrpMuf2k1SjRPi8P5YhNO51eijzuoKqU1WbLG1rf4Wi5YabLht7/PAQDmzeiJ3h3qXjMgCAKcvACnU4CD5/HURztRUGrG8XPl6NMxXZqND4PSKGx6wSQnaFFYZpFtNsZmczXN0mpknMmiYcQkQIIgiKWCwTa8qGlk7yz8tvsc/jpcCNMEB+J08rtQEUuC/g2mUCjQqVMnDBgwAJ06daIAK4LEid0FKcjyRTSfdPmrXR3rsmJ9hpjc+dv4Yv3OM7DZebRtnohe7esvO+E4DiqlAlqNEvE6NTq3MgAAjp4tD36jw4jNkYrGiwbJMm9+YbG7/ibJsfEFy2RZbU4a/EoCciK3AueLTdCoFBjSrZmkz90+KxEt0uNhd/DYfihf0ucm/pPfZSLSZGgYsX8oiPBgHQZPuYMsJ8+L5TOxnumTKxZkOXkBDmfD4zVMFgc2/OXKYk0d3tavQcqdWyUDiIIgKwpnZDFiuWCVPIMsq931/WTVFnKi0yihVrlOnSibRQLxu7v738CumZJnmjiOE9d4UZfB8At471ZVVeGzzz7Dli1bUFBQUOfcLI7j8MsvvwS1gSR0WMcsu4OHw8nTANlGROtC+ECw5hc57uYXFUY7BAFQcBwS4yjIkiPvTm0WmxMJ+vqP9427zsJsdaBFejz6d8nw63VYJuvk+YqI/r0SzZnrFJnPymIZIo0MG19wHAdDvAZF5a7OmnJsHELky2pzYvtBV4bpwr7Slgoyw3s2w9e/Hcfx3ArkFhnRIj0+JK9DGhfQb7CSkhLMnDkTr7zyCvbv34+TJ0+ioqICxcXFOHfuHM6dOwe73U7DiGVOV+OkK5KZrQ5UmUO30N5md8JocZWwUCYLaOPOZBVXWFFpsolXxA0JGijqaYZAwkupUIhX4Bsa22C1ObFuxxkAwCXD2kLhRxYLAJqnxiFBr4bdwdfqQBlJonkNpmcgsX+ZLCfPo6gJBp2y7oJyzGQB1PyCBG7n4QJYbE5kJuvRpXVySF7DkKAV5279QQ0wwiqgIGvp0qXIycnB888/jx07dgAAbrzxRvz999/46quv0KdPH7Rs2RI//vijpBtLpKVUKMSa90geSLx5z3nc9/pm/Pv9P2GyhOZ9sJMRjUohrmWLZXqtCs1SXFdwT+dXUpYvQvjS/CL7n1xUme3ISNZhSI9Mv1+D4zh0aunKZh2L0JJBQRDELE80lwv60/jC4eTx0v/+xkNvbcWRM2Uh2jIXcU6WDDNZAJAUR0EWCcxmdwnfiD5ZfpVh+2uEu2Rwy748OCnhETYB/QbLzs7G8OHDMWPGjFpfkj59+uDdd9/FuXPnsHTpUkk2koQOW5cVic0vLDYH3lt9AB/8dBA2O4+yKhuy3d3QpOY9iDiUvxgjifdQ4lIaRBwRPG3c6w6y7A4ea/48DQCYMqwtlIrATnI7tYrsIMtocYjr1gxRGGQF0vji69+O41BOGQBgx6GCUGyWyDMnS36NLwBPJkuu3RmJPOWXmnD4TBk4ACN6NQ/pa/XtlIYEvRrlRhv2nSgJ6WuR+gX0F7SwsBDdu3cX/61UKmG1en5ZGwwGXHjhhVizZk3wW0hCKlIHEp8pqMJTH+3Eln154DiIqfF1O8/A7pD+qk00r88IlHeQVUafT0QQOwzWM5D4j33nUVZlQ0qiFhf0Cny9AMtkHT1XDkEQAn6ecGHBR4JeLZZYRhMWZJmsDth8GE6941CBWEIKAPtOFIds2wCvIEsjzyDLQOWCJACsdK9nh1SkJulC+loqpQLDe7oCOZqZFT4B/fVITEyEw+E5KU9KSkJeXl61+yQkJKC4OLS/iEnwIm0gsSAI+O3vc3j64504X2xCcoIGD13TH/Nn9kZKohblVTZs25/X+BP5ibVzpvVYHu28OgxGc7vraMJOWi3W2se7k+fx8zZXFmvSkDZBBRftsxKhUnKoMNpQ0ARreKRWFuUz3/RaJTTu/VvWSKCQW2TEBz8dBABc1L8llAoO+aVmFIZwv3rKBeUZZNGaLOIvnhfwx17XucmoPi2a5DXZDK6/jxahkjphhkVAf0Vbt26Nc+c8ZVk9evTAli1bUFZWBgCwWCz49ddfkZUVms4pRDqsw2AkZLLMVgfeXrUfH685DLuDR+8OaXji5iHo2iYFKqUCEwa1BgCs2Z4DXuKr52VUDldLG3cmq6jcgnNFVQCic/1KNGGNBKz22sf79gMFKCyzIDFOjQv7BXcSoFYp0a55EoDILBkUy4MTo/N45zjOp5JBi82BN1buhdXmRLc2ybhuQmd0bOHar/tOhq4ESe7lggYqFyR+2n+qBKWVVsTrVOjXqWmGtLfOTEDbZolw8gK2HaCZWeEQUJA1YsQIbN26FWaz60rWVVddheLiYsyYMQP33HMPpk6dipycHMycOVPSjSXSY+WCcl+TdTqvEv9ZvgPbDxZAwXG4YkxHLLiij7gAGQBG92sBvVaF88Um/HOsSNLXZyddFER4xOvUyEh2lTycPO/qIhetJ6XRQldP4wteEPCjO4t18eDWkpzcdorgocTRnskCPBeM6uswKAgCPvzpkFgxcPuMXlAqFOjZwVWaHaqSQYeTh5N3XSTTybRckDJZxF9sNtbwns2btASZZbNoZlZ4BLSnr776ajz99NNikHXxxRfjoYcegslkwrp161BUVISbbroJc+fOlXRjifTkPpBYEARs+OssnvlkJwpKzUhL0uKR6wdg8tDaraX1WhXG9G8JAFjzZ46k20FrjurGhhIz0XxSGg209TS+2H2kELlFRvcx1EqS1+rMOgyei8QgK3o7CzKsoUd5PbOy1u88ix2HCqBUcLjz0t5i9qZ3h1QAwMHTpY0OtQ6E9wUAjdwzWVSCRXxQabJh95FCAJ6gp6kM7dEMKiWHnIIqca4laToBBVmZmZmYMmUKUlNTxdtuvvlmbNu2DZs3b8bu3bvx8MMPQ6mU5y9I4iHnxhcmix3LVu7DZ+uPwOEU0K9TOh6fM0RcVF+X8YNaQaXkcPRsuaRlSqXUorxOrPkFQ5+PvImNL7xOZAVBwOotrizWuIGtEKeTZkRBR3cmK7fIGNIZdqHgKReM3u9zQ7Oyjpwpw4pfjwEArhzbScxKAq4ZeYlxalhsTpzIrZB8u9gFAJWSk+0ga5bJstqc9XbqJITZdiAfTl5A22aJ4ozJppKgV6NfZ9dA+c2UzWpyAf0Ge/TRR7F8+fJatyuVSqSnp1OL6wiik+marJPnK/DEhzvw15FCKBUcrhnXGXdf3hsJenWDj0tO0IoddX52t6IOVrWZOVF80hUI7yBLrVIgXqITdBIa2jqCrL0nSnA6vxIatQITBkmTxQJcs4SapcYBAI5HWDYrFtZgstLemkFWeZUVb36/D05ewNAezTB+YPXvhILj0LOd6wLr3hCUDMp9PRbguljBSr4om0UaIggCfv/HFdw0dRaLGemembXtQH5Iss+kfgEFWatXr6bOgVEiTgyy5HM1jucFLPl6D4rKLUg36LBw9kBMGNza5+B90tA2AFwddc4XG4PeHu+ZOdF80hUI73LB5AQNXWCRuZqNLwRBwOqtpwAAF/VricQ4ab/fnSN0XRYLPKL5okpyPMtkeYIEJ8/jre/3o7zKhhbp8bhxUtc6j+me7V1BViiaX8i9fTvgahxCbdyJL3Lyq3C2sAoqpQJDezQLyzb0bJ+CBL0aVWY7zhRUhWUbYlVAQVbbtm1RWFgo9baQMBCHEdvkk8nKLTKiwmiDVqPEE3MGo31Wkl+Pz0qLR//O6RAArN0e/NqsX3edBeA64VKr5PuHPxwS4zRIS3KdrFGpoPzVbHxx5EwZjp0th0rJYeKQNpK/nrgu62yZ5M8dKk6eF7vGRfN3uq7GF9/8dgKHz5RBp1Hirst6iUF5Tb3cQVZOXiUqJM7kyL19O0PNL4gvft+TCwAY0CW90UqcUFEqFGiWqgcAFJdbwrINsSqgIGvWrFn47bffkJ9PLSEjnRzXZJ0476rzb988EXG6wH4pTR7aFgCwZV9evd2zfHH0bBm+33wKADDzwg4BP080a+tu1R3NJ6TRoma54OotpwAAI/u0CEnWhq3lOZlXGTFlKhVGOwTBVRaXJHFmT04MCdUzWTsPFWCN+6LUzVO6IystvsHHts5MgADggMTZLEsElAsCEL8bFGSR+tgdTmzb7zpPbqrZWPVJcw8/Lq6gIKspBRRkjR8/Hn379sXVV1+Nzz77DHv27MG5c+eQm5tb639E3sRhxDIqFzzlDrLa+ZnB8taplQGdWhrgcAr4ZefZgJ7DaLHjnVX7wQsChvVshgt6NQ94e6JZtzbJAIBWmQnh3RDSKJ1Xd8GT5yuw/1QpFByHyUOlz2IBQPPUOCTo1bA7eJzOi4zOVuyijCFBA4Uiestf2UURs9WB03mV4sDhSUPaYFC3zEYf36tDaEoGbZESZNGsLNKIXUeKYLI6kJakRfe2KWHdljSDK8gqokxWkwpolfr48ePBcRwEQcDTTz9d7/04jsOBAwcC3jgSeuIwYhmVC7JMVocggiwAmDy0DZZ+uxe/7j6HS4a3Fd+rLwRBwPKfDqG4worMZD1mX1z32gQCjBnQEu1bJNVq507kx7u7IMtiDevZDBnJ+pC8Hsdx6NTSgL+PFeHo2XJ0bKAzqFyUVUZ/0wvAdYFNo1bAZufx6tf/wGJzomvrZFx+kW8Z+17t0/DzthzsO1kCXhBqjdQIFMuyynlNFgBak0UatdldKjiid1bYL9iks0wWBVlNKqAg69JLL6UTzight2HENrsT5wpdzSr8XYtVU9/O6WieGoe8EhM2/ZPr15qT7L9zxc6Gt8/o6VeAFmuUCgU6tpD/yTPxNL7IKzXhdH4lOACXDG8b0tfs3NoVZEXKvKxYGEQMuALg5HgtCsrMKK+ywZCgwbwZPaH8f/beOzySs0rfvqs6t3LOWZNzsD3jGeccsTHRaQm75LC7GNjlxwdmSV6WsJhdwBgMmMUYg7Fxtsdxcs5JM9JolHNqqXNX1fdHdfdIMwrdrZbUkt/7urgYd1dVv63qqnrPe855HjmyApd5xWlYTAYcTh/NnUNxk6aeDeqCMP09Wap6TqRmzfwcCrOTxDwsgekecHP8bB+gB1kzTSiTJcoFp5eYZo4PPfRQvMchmCESzYy4sXMIRdVItZvITJ3cJEeWJG68pJTfvXyS1/Y0cc2a4oh8V5q7hvjTG6cBuOuKqkkHewJBohCauIbEBdYsyBm39yYezCtKB/T+Rk3TEn5i2BfsUZrLHlkh0pPNdPa7g4bDS8N9WpFgNMgsLE3nUF0PR+t74xdkzbJM1nRJuO860cGzW+oBeHZLPXmZdtYuyGH1/BzK81MS/rp6t7H9SDsasKgsY8oqBaIhS2SyZoTEdPoTTBuhDI0/oCZEY3p90NyyoiA1Lg+N9UvySUsy0zfoZdfxiYVavH6FR/5+DH9AZWllJtdfXDLpMQgEiYL1vInrLevLp/wzy/JTMBpkBl1+OvvcU/55k6X/XWQ8XlGoLyB98Opq5hWnR73/0sosAI7G0S8rlMmyzpZM1tDUB1mapvH63iYACrLsGA0SHb0uXtzRwLd/v5ev/GI7f3r9NKea+lFVbcrHI5iYPSc7AdiwLDF6uUOZLJc3kFBCZ3MdUQP1Lsc2TKLX7Q3E3ScnWurbzwVZ8cBklLl2bTFPv3OGV3Y1cunS/HGDtz+/cZqWbiepSWb+8ZbFceszEAgSgeFB1vKqrBFm0lOFyShTXpBCbfMAp5sHwgbFicq7wYg4xPuvrObaNSXhCVi0hMQvTjcP4PEFxpR8jwaRybqQulYH9W2DGA0yX717NSajzOG6Hvad6uJIXQ89Di+b9jaxaW8TqUlmVs/PYc38HBaUpkdUvSGILz0DHlq6nUgSLK/KnunhAHqpeJLViNMToGfAI4SqpomY7ojXXHNNRNtJksTrr78ey0cIpglZlrCYDHj9Cm6fQsoMz3/CmazC+JXoXbWqiBd2NNDS7eTImZ4xb3p7T3by9kG9UfWfbl0cXqkUCOYKVosRWZJQNY1bpyGLFWJeURq1zQPUtvSzcfnM9yeMx7vBiDiELEsxB1gAeRl2ctKtdPV7ONnQz8p5k59QzraeLK9PwetTpjQo3LRHz2KtW5wX/txLFudxyeI8fH6FY/W97K3p4mBtNw6nj7cPtPD2gRaSrEbuuqKKK1cVTdnYBBdyJJjZrSpKmzFvrNHITrPh9AzS7RBB1nQR0xKHpmmj/m9wcJCWlhZaWlrw+Xyo6syXnwkmJmxIPMMpZKfHT0ewnCiefVB2q4krV+oeFa/sGt2cuHvAze9ePgnATetKWRI02xQI5hIWk4H7b1zAfdfPD3tYTQehzzrdnPjiF33vonLBeLC0IlgyWB+fksHZEmRZzQZMRn0KNZXZrF6Hh301XQBcu7b4gvfNJgOr5ufwT7ct5qdf2Mi/fmAFl68oJMVuwukJ8HxQRVQwfRyu06+FZcFy2kQhLH4h+rKmjZgyWW+++eaY7zU3N/PQQw/R3d3Nb3/725gHJpg+bGYjA/hmvE73bJvuo5OTbo376s91a0t4fW8zJxv7OdPqoHJYpkxRVX71/HFc3gCVhanceZkwHRbMXS5fMf2mmNVB6fa2HhdDbn9Cre4Oxx9QcHr0+6AIsiJjaUUmbx1oiZtf1mwpF5QkibQkM90DHhxOH7lTJG7wxv5mVE1jYWn6hOIiRoPM0sosllZm8YGrqvjcf2+hb9Cb0NfcWDR2DPLnN2u587LKaV0Qmiz+gMqJBl1VcHmiBVnCkHjaiXuxbnFxMT/5yU9wOBz85Cc/iffhBVNA2Ctrhg2JQ/5YU6Hml5lqZd3iPABe2dUw4r2/bz1LbfMANouBT96+RNSwCwRxJsVupiBLr0WuTeBsVn9QxMBklEmyipblSFhYloFBlujsc9PZP3lhk9mSyYKpl3H3+hU2B0vYr1sbnQiT3WoiO5i5aOocivvYppon3zjNiYY+XtrZMPHGCcTp5n68foW0JDOleYlVkicMiaefKZlNmkwmLr30Ul5++eWpOLwgztjCMu4zncmauiAL4IZLdJ+sfTVddPS5ADjR0MeLwXKKf7hxYUJIrQoEc5FQNut0S//MDmQc+oYZEQtJ7MiwWYxhk+ljcVAZDAdZCZ7JAki1T22QteNoO05PgOw0Kyuqo+93Kwn23cy2IKu+zcHJxn4AamaZYuLwUsFEu4cIGffpZ8qW7D0eDwMDibtiKThHohgST2UmC6A4J5nlVVlowKu7mxh0+Xj0+WNowGXLC7h4Ud6UfK5AIDjXl5XYmSzRjxULy4Iqg0fOTL5k0OObfZmsgSkIsjRNY1NQtv3atSXIcvQT9nCQ1TEY17FNNcN7p93eAI2ds2f8IdGLZVWJVSoIhDObolxw+piSIGvPnj28+OKLVFRUTMXhBXEmEQyJ+wa9DAz5kCWJsjiZWo7GTcFs1tbDbfzy78foH/JRkGXn7mvnT9lnCgQCwj5M9W2D+AOJKYoU8vGajOLeu5GQ+MWJxr5J+y36Qj5ZsyCTlTaF5YLHzvbS1uPCYjawcVlsipyhHq7ZlMnq7Hezt0b3mAqVGJ9s6J/BEUVOd7+bth4XsiSxpDxjpodzAaH7msPpwx+Y2faQdwsxFZ3ff//9o76uKAodHR20tLSgaRqf/vSnJzU4wfRwridr5jJZZ4LS7YXZSVNaJjK/JJ2KglTq2xycaOjDaJD55O1LZkVpikAwm8nLsJFiNzHo8tPQMRguH0wkWnucABRlJ83wSGYXJXnJ4XNb1zLAgtLYJ5ihTJZ5FmWypiLIen1vMwAblxVgj7E/MJTJaul2ElDUWdFv/NruRjRN92BbUp7Jn9+s5WRjHzcGF0gTmVAWq7ooFbs18YRGkqzGsGVPj8NLfoJ7Fs4FYrpyd+/ePerrkiSRmprKpZdeykc+8hEuu+yySQ1OMD2EygVnMsiqD5YKVhZOrTmqJEncdEkpP3/2KAAfvLp6QsUmgUAweSRJoroojQOnu6ltHkjMIKtLD7IKs0SQFQ2yJLGkIpOdxzo4Wt87qSAr1JNlnQVB1lQZErf1ODlc14MEXLvmQtn2SMlOs2KzGHB7Fdp6XOGgK1EZdPnYergNgJsuLg0HKqea+lFUFYOc2EFiuB8rAUsFQb8HZ6VZae120jPgEUHWNBBTkHXy5Ml4j0MwgySCumAoyCqfon6s4ayen8OVq4qwmQ1cvVqYNAoE08W84nQOnO7mdHN/wq1Mq6pGW68uiFOYI4KsaFkaCrLO9HLXFVUxHSOgqAQUXeRgNlQXhDNZQ/ENst7Yp2exlldlkTeJibAkSZTkJHOqeYCmzsGED7Le3N+CL6BSlp/CwrIMNA3sFiMub4CG9qER1iuJhj+gcKJRl25PNH+s4WSlBoMs0Zc1LST2soBgWgibEc+QuqCqaZxtD2aypiHIkmWJ+29YwPuvqk449R+BYC4TFr9oGUDTEksxrGvAjT+gYjLK5KQJldFoWRLsy2roGIxZCCLUjwWzQ/hiKjJZLo+fbUfaAbjuouhk20ejJFev1GjsSOy+LK9fCQeXN11SiiRJyLLEgtJ0AE4GA5hEpaapH59fJT3ZnNDBbLaQcZ9WYgqyBgcHOXnyJG736J4YLpeLkydPMjQU/UXd0NDAN77xDd7znvewePFibr311oj3feaZZ7jxxhtZtmwZt956q5CQj5BoywUVVeWF7Wf5zYvH49LA3tHrwu1VMBtlCkUvhEAwZynLS8FokBl0+enom7ynUjwJlQoWZNpjUnJ7tzPcF+h4jMbEXr/+PJElCaMh8c9BKJPl9SnhMsfJsvlQG16/QlFOEovKJi+eUJI3O2Tctx1pY8jtJzvNypoFOeHXFwZLT082JHaQdaRO/80nonT7cELiF0LGfXqIKcj63//9Xz784Q+jKKPfVFRV5cMf/jC/+MUvoj726dOneeeddygrK6OqKvKSg1deeYV/+7d/47rrruPRRx9l3bp1/Mu//Atbt26NegzvNqIpF+wZ8PCfTxzgb5vPsO1IO/tPdU3680OlgqXBCZhAIJibmIwyFQX6yvrp5v6ZHcx5tHQH+7FEqWDMhFQGj9bH5pcVqqawmA0JPVENYTUbMBn1Z1Y8xC8UVQ1nc65bWxKXv8Fwr6xEyx6HUFWNV3frsu03XFw6ovdqYTDQPN08MGnlyqnk8Jlz/liJzDmvrMRa5JqrxDSj3bJlCxs2bCA5efSUaHJyMpdddhmbN2+O+thXX30177zzDg8//DBLliyJeL+f/vSn3HjjjXzpS19i3bp1fP3rX2fDhg08/PDDUY/h3UakZsT7T3Xx4G93j/C5CUmtTob6Vt0DY6r8sQQCQeIQknJPNL8soSw4eZZW6H5Zx+p7UWOY0PuCmSyLaXYstkmSFDYkjodX1sHT3fQ4PCTbTKxbHB/fxqLsJCQJhtx++uPcOxYv9p3qoqtf/97ny9UX5SSRbDPh9SucbUtMv6zOPhcdvS4MssTi8syZHs64ZE2RV9aBU13sOt4R12POBWK6k7W2tlJWVjbuNiUlJbS2tkY/oBjUY5qamjhz5swFpYW33norhw8fprd38gaJc5mJzIj9AYU/vnaK//nbEZyeABUFKXz6jqWALlnqnaS/Vn17yIRYqPwJBHOd4X1ZiYRQFpw81cVpWMwGHC4/TTH0AJ3LZMUmWT4TpCXHT8Z9U1C2/YqVhXGTsDebDBQEf9NNCWjqq2kaL+9sAODq1UUXCJ7I0rm+rBMJ2pcVMuGuLkqLWW5/ughlsvoGfShqfDKDbm+Anz97lEeeO8ZbB1ricsy5QkxBliRJ+Hzj31B8Ph9qnE7gRJw5cwaAysrKEa9XVVWhaVr4fcHohIQvXKOUC7b1OPnO4/t4Y79+87/x4lL+/d41rF2QQ3aaFZ9fDXtDxEJAUWkMutFXJLBykEAgiA8h6fa2HheDcZa+jhWhLBgfjAaZRcEemlhKBkM9WbNBvj1EKJM12SCroX2QU039GGSJq1fHLts+GqGSwUQUv6hp7Ods+yAmo8zVY8jVJ3pfVmgOtDxBpduHk5ZsxmiQUDWNvkFvXI7Z3utCUfXM9R9fO8XRScwJ5xoxhdxVVVVs2bIFTdNGrRlWVZXNmzdTUVEx6QFGwsCAviKamjpykp6Wljbi/VgxGme+dMEQ7FUyTEHPUkqweTegqGgQrjHfcqiVx1+pwetXSLGb+MTtS1hRnR3e76JFeby8s4H9p7pYtzQ/ps9u6hoioGgkWY0UZifNijr8qWAqz69gZhHndiTpKRYKs5No7XZS3z7I6vk5E+80xXT0usLKggVZSVEJX4jzO5Ll1VkcrO3mWH0v77mscuIdhhHqubGaDbPmuZueYgH0crzJjDm0kHnRolxyMuKrblmen8Ku4x00dzsT4u86nFeCvViXrSgkM5hlOZ+llXoJXm3LwIg5ymSI13Xr8yucCAZ/K+fnJNzfdzQyU6109rnpH/KRH4fMfUefvkAloatF//zZo3zjIxdRPIMqi4lyX44pyLr11lv5/ve/z9e+9jW+9rWvkZJyrsxrcHCQ7373uzQ2NvLVr341bgONhPMn6KEmz8lM3GVZIiMjcVY2U1PjLy2cqp6rnbfYzJiMMr/422HeDnl1VGfzr3evJus8WeNrLi7l5Z0NHKrrxp5sjUlyd8cJvadrfmkGmZmJK3s6XUzF+RUkBuLcnmNpVTat3U6aupxcc0n5TA+Hmha9ZLkkN4WsrNjuQ+L86mxcVcLjr9RwunkAi80cNpSNBINJn5IkJ5lnzXM3L9jD5w6oMY+5b9DDzmN6P8v7rpkf9+++uCoH3qylpWsoof6uDW0ODtf1IEvwwesXjDm29HQ76SkW+ge9dDq8LK3KHnW7WJjsdbvvZAf+gEp2mpVl83NnxUJxflYSnX1u3AEtLr+H3iE/ANdeXEpbj5OjdT385C+H+NEXLidjjMB5upjp+3JMQdbdd9/Npk2beOaZZ3jjjTdYtmwZubm5dHZ2cuTIERwOBxdddBH33HNPvMc7KsMzVtnZ5y4+h0N/cJ6f4YoGVdVwOFyTG2AcMBhkUlNtOBxulClQ2LGYDHj9CjsPt/CXN2vp6HMjSxLvvaKSWy8tR1ZV+vqcI/bJSTGTmWqh1+Fly75G1izIjfpzj9bq6oQluckXHP/dxFSfX8HMIc7thZTl6g/2w6e7EuK6rwmWtuVn2qIejzi/I7EaIDfDRmefmx2HWqLKVPb2689aWSIhfheRnFtLUGq+q9cZ85if2XyGgKJSVZRGbqol7t89I0mf6rV2OWnvcCSM0fOTr50EYM3CXGwGadzvvaAknV3HO9h9tI2izMlPnON13W47qPcgLa3Mor9/5ueKkZCWpC98NLb209c3eaGO+pZ+APIyrNyxsZz/+N1eOnpdPPjoDv79vjUz4nk3lffl1FRbxBmymIIsk8nEY489xn//93/z1FNPsW3btvB7ycnJfPzjH+eLX/wiJlPkK1iTIdSLdebMmRGy73V1dUiSdEGvVrQE4uAFFS8URZ2S8VgtepD1P08fASAz1cInblvC/JJ0VFVDVUdXilozP5dNe5vYfbyTFTGsLp0JriCX5SUn1N95ppiq8yuYecS5PUdlsP+yvm0QtycQl/KfydDcpfeqFGTZYz5H4vyeY0lFJp19LRyq7WZ5FJLWIa9Gs1FOqL/leOc2OZip6x/yxTRmf0Dljb1NAFy7pnhKvney1URqkhmH08fZdgdVhWlx/4xo6XV42HFUN12+8eLSCb93KMg6Xt/LbZeWx20ck71uD9V2A7qyZiL9ZscjK0XPLnX1u+My5pagaFBeuh2b2cg/v28533l8L2daHfzy2aN8+o6lyDOU4Zvp+3LMTzaz2cxXvvIVdu/ezQsvvMATTzzBCy+8wK5du/jyl7+M2WyO5zjHpaSkhMrKSl566aURr7/wwgssX76czMzEltRMBOyWc/H2qnnZPPjRi5lfkj7hfiHTwIO13VEbE7u9AVqD3jRCvl0gePeQm24j1W4ioKg0tM+84plQFowvYSn3M9Ep+3qCSrUzsfIdKyFDYkeM8ui7T3TgcPnJSLGMMOGNN2G/rAQRv3h9bzOKqrGgJD2i53/IL6uudQBfnIyfJ0tHr4vOPjcGWYqLcfR0EU9D4oCi0hk0li/IsgOQl2nn83ctxyBL7Kvp4ul36ib9ObOVSS8fyrJMdXU1q1evprq6GoNhcjdHt9vNK6+8wiuvvEJLSwtDQ0Ph/w5JsX/ta19j8eLFI/b7whe+wMsvv8xPfvITdu3axfe+9z22bdvGF77whUmN593C/JJ0zEaZe66bz+feu4xkW2RZyOriNNKSzbi9AU40RPdAbewYRAMyUiykJ1tiGLVAIJiNSJJEddAva6ZNiYWyYPxZWJqBQZbo7HeHm+IjITR5TpRytkhICwZZAzEoZWqaxqZgFuvq1UUYp7BJv3SYKfFM4/IEeDtYZnfTutKI9snLsJGWbCagaNQliP1DyIB4fkk6NktiS7cPJyTj3h2HIKuzz42qaVjMBjJSzs3j5pek87GbFwHw8s5GNh+K3tIJ9GvkaH0PP/rzwVkZrMX0q6itrWX79u3ceuuto2aJenp6ePHFF9mwYcOI8r1I6Onp4Ytf/OKI10L//fjjj3PJJZegqiqKMnIl46abbsLj8fDLX/6S3/zmN5SVlfGTn/yEjRs3Rvnt3p3cf8MC7r52ftRlO7IksWZ+Dm/ub2HvyS6WR1EyeKZNLxWsFFksgeBdR3VRGvtPdXG6eYCbZnAcXQPusLJgTpoQr4gHNouRecVpnGzs5+iZXvLW2CPabzZnsrw+Ba9fiWrsp5sHaOwYwmSUuWJl0VQNERgm454AXlnvHGzB41Moyk5iWYTlpJIksag0g53HOzjR2M+iBDD9PVKnB1mRfodE4ZwhsRdV0yZVytcWNHEvyLRfIPqxfmk+HX0untt2lj+8WkN2mjUqs+balgGefruOmqZ+gEl7ss4EMQVZv/rVr9ixYwf33nvvqO+np6fzm9/8hhMnTvD9738/qmMXFxdTU1Mz7jYPPfQQDz300AWv33nnndx5551RfZ5AR5IkTMbYLrS1C3J5c38LB053EVAWRLwaV98m/LEEgncr84aZEo9lBzIdhEoFCzLtUUm3C8ZnSUUmJxv7OVbfyzVj+B+dTyiTNZt8sqxmAyajjD+g4nD6yEmPPFAPZbHWL8mPuHokVkJBVnOnc9IT68ngD6i8FvzeN15SGtV1v7BMD7JqEsCU2OtXONnYD8CyWeCPNZyMFAuSpJf6DTp9pE2ikqi1R89UF4xRav2ejRV09rnZebyD/33mKF+7bw1F2eNXDDR1DvHM5jMcDPa7GQ0yV68u4pb1ZTGPc6aIKTe9d+9e1q9fjyyPvrvBYGD9+vXs2bNnUoMTzA7ml6STYjfh9AQ4GcXNr75Vz2RV5KdMsKVAIJhrlOWnYDLKDLn9tPfOnCpXS7AvVJQKxpelFfrE80RDHy5PIKJ9Qpks8ywqF5QkKWxIPBCFIXFLt5P9p3R13evWxtd8eDTys+wYDTJev0JXv3vKP28sdh5vZ2DIR0aKhUsW50W178LSdADOtDrwTrIvq7PPxROvnozZRLqmsY+AopKVaqEwK7JMbaJgNMjhFo1ux+RKBtuDmazC7NH/BpIk8dGbF1JdnIbbG+Cnfzk05t+8o8/Fr547xoOP7eZgbTeyJHH5igIe+uQ6PnTNPFLs06f1EC9iCrK6u7spKCgYd5u8vDy6urpiGpRgdiHLeskgwL6ayM65w+mjx+FBAsryRSZLIHi3YTTI4Yb32uaZ67FoDU4SJlpdFURHSV4yqXYTXr/C5/97M//fr3fxmxeP89b+Zs62O8LGw8PxzsJMFkBaclD8IsIJu6pp/OGVk2iaLjRVlDP1HpEGWaYouJAwU+IXqqbxyi7dfPi6tSVR96DlpNvITLWgqNqk7xmPPnecP71Ww0+eOog/EH3AdnhYqeBs8MY6n3iJX0yUyQIwGQ187r3LyEm30j3g4Wd/Ozzib9436OXxV07y9Ud3sfN4Bxpw0cJcvv2PF/ORmxaNaVI9G4gpyLLZbPT09Iy7TU9PDxaLEDN4t7Bmoe6Rtf9UF4o6scpgfbAfKz/Ljt06expGBQJB/AiVDJ6ewUZ2oSw4Neg+i1VkpFjQ0DM3246084fXTvEfv9vLZ368me88vpc/bjrF9qNttPU4Z2VPFhDOZEUaZG073Map5gEsJgN3Xzt/Koc2gtJwX9bMBFmH63po63Fhsxi4YmVh1PtLksTCUl3FL5qqmfM51dQf7vOpa3Hwu5dr0LTRbWpGQ9M0jgRFL2ZbqWCI7NRQX1bsQZaqabSHg6zxs3mpdjP//P4V2C1G6loc/ObFEwy6fDz1Zi3/9sgO3j7YiqJqLKvM4psfuYhP37F03MBtthDT7Hbp0qW8/vrrfOUrXxnV6HdgYIBNmzZdoAAomLssKEknyWpk0OXnVNPAhHKmoSBLSLcLBO9eqouCQVZwwjPdCGXBqeXyFYVcvqKQgSEv9W2DnGlzUN/m4GybA6cnwJlWB2eCZePDmU3qgjBMxj2CIMvh8vHUW7WA3q8SyihMB+dk3GdG/OKVnQ0AXLmyKGY1voWlGWw/2s7JhtiDrBe2nwVgUXkmNQ197DjWTnFOEjeti6znp73XRVe/B6Nhdkm3Dycemaw+hxevX8EgSxH1IhZkJfHZ9y7jx38+yO4Tneyr6UIJerDOK07jriuqIrIOmk3ElMm6++676e/v5/7777+g72r37t3cf//9OByOMYUxBHMPo0FmVbBkcG9N54Tbh0UvRJAlELxrmVechiRBR5+b3kn2BsSCUBacHtKSLaycl817L6/kSx9cycNfvIzvf3Idn7htMdetLaG6KC2sbCtLErlRiEckAqEgK5KerKferMXpCVCSm8x1F019L9ZwwkFW1/RnsupaBzjVPIBBlrh2bUnMx1lYlg4Ejcy9kfX6Dae+zcHR+l5kSeJf717NvTfomcS/vl0XFlqYiCNB/7f5JelYzbOzEick4z6ZIKutV68CyM2wRVz6uagsg/tvXACAomqU5ibzz+9fwb/ds3rOBVgQYybrmmuu4WMf+xiPPfYY999/P2azmezsbLq7u/H5fGiaxsc+9jGuvfbaeI9XkMCsXZDL1sNt7K/p4p7r5o+pXqRpmshkCQQC7FYT5fmp1Lc5ONHQx4Zl4/f6xhuhLDgzSJJEXoadvAw765bkA7rSWUuXE7NJJnuWBVlpEWayTjT0sf1oOxJw/40LMIwhHjZVlOTqIlO9Di9Dbv+UKxoO5419zQCsW5w3wk8pWrLTbGSn6b09p5sHWB5lud6LO/Rs2vqleeRnJXHNmmIa2wd5+2Arv3ruGP/vvjUT9sgdqdODsdkm3T6c7LTJlwu2dU/cjzUaly0vJMVuRtM0VlRnz5jS5XQQ8xX+la98hUceeYTLLrsMu91OR0cHdrudyy+/nEceeYSvfOUrBALRrzIIZi+LyzOwWYwMOH3jNqV2DXgYcvsxyFJ4ZU0gELw7WVyul9scPzv9ssxCWTBxMBpkyvJTZmUfRiSGxP6AyuOv6vY0V64qoqowbVrGNhy71RieXE+nKbHD5WPvSb3C5eoI5fzHY2FZbH1ZLV1D7D/VhQTcuqEC0AP+u6+bz4KSdDw+hYefPsyQ2z/mMbw+JdzPFW2Al0iEygW7BzxR9aMNJ+yRFYO64srqbFbNy5nTARZMIsgCuOKKK8KeWUePHmXHjh088sgjFBUV8dBDD3HFFVfEa5yCWYDRILNqnm5GPF7J4NlgFqskNzlq82OBQDC3CPU0nGjojflhHyut3UJZUDB5IunJenlnAx29LtKSzNx1ReV0De0CwiWD0xhkbTvcRkDRKM9PiUv1yqKQ+EWUfVkvBnvCVi/IGXHNGw0yn7lzKdlpVrr6Pfz8mSOjql+Cno0MKBrZaVbyM2eXdPtwQop9Hp+CK4ayS4C2oOiFEA0am7jNcJ1OJ3/5y1/44Ac/yG233cbvfvc7HI4LG1oFc5u1C3SVwX01XahjTJhCjc7ChFggEFQXpWE0yPQP+abdLysUZIlJgmAypE3Qk9XR6+KFYJnah66Zh906fWV65zPd4heqpvH2wRYArlpVFJdjLgj6ZTV0DEbswdbZ52LX8Q4Abl1ffsH7KXYzX3jfcixmAycb+/nTG6dHPc5wVcHZKN0ewmIykGLXf4ex9mWFMln5s8wnbDqZdJC1d+9e/v3f/52NGzfyjW98g0OHDrFo0SK+/vWvs2XLlniMUTCLWFKRgdVsoG/QGzYbPp9QJqtS9GMJBO96zCZDWMp9OksGhbKgIF6EMllen3KBSa6maTz+ag0BRWVJRSYXL8qdiSGGCfVlTVcm61h9L139HuwWIxdHaT48FpmpVnIzbGiaLsceCS/tbETT9D6qsvyUUbcpzknmE7ctRgLe2t/CW/ubR7yvadoIf6zZzmTEL4bcfhwuvawylnLBdwsxmxE/+uij3Hjjjdx3330888wzJCUloWkad9xxB3/729+49957SU9Pj/NwBYmOyWhgRfXYJYOKqnI2uIJWLoIsgUDA8JLB6QuyuvqFsqAgPljNhnDp+/klgzuPd3CioQ+TUea+6+fPePajNE/PZLX2OMcsiYsnb+3Xs1iXLsuPq/9ZNH5ZvQ4P2460AXDrpePLtK+al8N7g+Wcf9x0esQ9qa3HRY/Dg9Egh0sWZzPhvqwYxC9CWazMVMusVVicDiIOslRV5c033+Qzn/kMV155JT/60Y9oa2vjpptu4pFHHuGdd94BwGSauTS4IDFYuyAo5X6y64Iei7ZuFz6/itVsoGAW1zMLBIL4saj8XI+Fqk5PX1aoVFAoCwomiyRJYUPi4SWDTo+fPwfLzm69tJzcjJl/5mWnWbFZDAQULdxTM1X0DHg4FFTii1epYIiQlHskfVmv7GpEUTUWlKQzrzh9wu1vXlfGusV5qJrGz585Qmef/ncKZbEWlKbPOi+30ZhMJqutJzZlwXcbEYefl19+OT09+g9s9erV3HHHHdx0000kJwt1OMFIllZmYTbJ9Dg8NHQMUp5/LmN1JlgqWJ6fIiY2AoEA0O8HNosBlzdAQ8fgtFg7CGVBQTxJSzbT4/CMyGT99e06HC4/BVl2brqkdAZHdw5JkijJSeZU8wBNnYNTqvD7zqFWNA0WlqbHfTIeymQ1dQ6NK0fvcPrYfKgV0APdSJAkiY/ctJCOPhf1bYM8/PQR/t99a871Y82BUkEYZkg8iUyWWCwfn4gzWd3d3UiSxMc+9jF+8Ytf8P73v18EWIJRsZgMLK8Klgye7BrxnvDHEggE52OQZRaUTG/JoFAWFMSTUCYrFGTVNg/wzkF9cn//DQsiNmudDkJ9WY0dU9eXFVBUtgSDm6tWx990OT3ZQkGWHQ2oaewfc7vX9jThC6hUFKSE7SIiwWwy8Ln3Lict2Uxrt5NfPHs03P81m6Xbh5Mdj0yWuH+OS8RX/e23347FYuGxxx5j48aNfOELX+CNN94QXliCUQmXDNZ0jigZFEGWQCAYjVDJ4ImzvdPyeUJZUBBPhsu4BxSV3796EoCNywtYkGD9OyV5Uy/jfuB0NwNOH2lJ5rC1S7yZqC/L6fHzZlC84tb15VH3w2WkWPj8e5djNMgcre9FUTVy0q3kZcyNHs54ZLIKhejFuERcLviDH/yAoaEhXnjhBf7617/y2muvsWnTJlJTU7nlllu4/fbbp3KcglnG8qosTEaZzj43TZ1DlOal4PMrNHfqF6YIsgQCwXAWB8UvTjcPhAUppgqhLCiIN6nDZNw37WmipctJss3EB66qnuGRXchwryxN06ZEjCOkzHfZisIpy+ItLMvgrQMt1IwRZL2xrxmPT6EoJ4kVMQZ6lYWpfOzmhfzq+eMALK/MnnHxkngRMqYedPnx+pSI+8x8foXufj0wyxeLVOMS1S8/OTmZD33oQ/z1r3/lueee495770WSJJ544gk+/OEPI0kS9fX1tLa2TtV4BbMEq9nI0opMAPbW6CWDjZ1DqJpGapKZzFTLTA5PIBAkGIXZSaQlmfEFVOpaBqb0s4SyoCDehLyy6tsc/H1rPQAfvLp6zF6hmaQoOwlJ0mW4+4fGNlCOlbYeJycb+5EkuHJlYdyPHyLkl9Xc5cThGvk9PL4Am/Y0AXDL+jLkSQRG65bkc9cVlWSkWLhsRUHMx0k07FYTNoseWEWTzWrvdaEBSVYjqfbE+30nEjEvL8yfP5//9//+H1u2bOHHP/4xl156KZIksXfvXq699lo++tGP8sILL8RzrIJZxtqFIWNiXco95JtVkZ8yZ1aCBAJBfJAkKSzlfnyK+7KEsqAg3oSCrLPtg/gCKgtL07l0af4Mj2p0zCZDWIiiqTP+psRvHdBl21dUZZMZ7PuZClLtZoqCmehT5/VlvX2gFacnQF6GjYsXTt6f65b15fzosxsozRvdY2u2ElYYjDLIAl1ZUMzlxmfSOVyTycTNN9/Mb37zG958800+97nPUVBQwI4dO/jyl78cjzEKZikrqrIxGiTaely0dDvP9WMVilJBgUBwIef8sqa2L0soCwriTahcEMAgS9x3w4KEnoCGSgbjLX7h9StsP9IOwFWr4yvbPhqhvqwTw0oG/QGFV3c3Arocu1hIGZtYZNxDi1T5oh9rQuJaKJufn8/nPvc53njjDR577DFuvvnmeB5eMMuwW40sKddLBved7AwHWZWiH0sgEIxCSPyivnUQt3fqRJWEsqAg3qQNC7JuXleW8P5Bw/uy4snu4x24vAFy0q0sCbYMTCVh8Yth2e+th9sYcPrITLWwPkGziYlCLOIXIWVBIRo0MVPWWXzppZfyox/9aKoOL5glhEoGtx5po6PPDUC5CLIEAsEoZKfZyE23oWoaNUG55KlAKAsK4k1WmpWinCQqC1O59dKymR7OhJROUZAVKhW8cmXRpPqgImVBaToS+sR/YMhLQFF5aaeexbrpkrKEks5PRMJBVhSZrLBHlshkTUjE6oICQSysnJeNQZboDl7Auem2hGwEFggEicGi8gw6D7o5cbaPldXxl34WyoKCqcBokPmPj12MpjErytNCmayOXldUynLjUd/m4Gz7IEaDxIbl0yMQkWwzUZybTFPnECcb+wkoKj0OD6lJZi6bpjHMZkLlgt0RZrJUVaO9V18wFx5ZEyNCfMGUkmQ1hUuAAMoL5lbTqEAgiC9T3ZcllAUFU4UkSbMiwAJIS7aQmmRGA5q745PNCmWx1i7MDZszTwfhvqyGXl7c0QDADReVYDZNPnCc60SbyeoecBNQVIwGOWxmLBgbEWQJppy1C3LD/xb9WAKBYDwWBoOs5i4nDmf85aWFsqBAoBPuy4qD+IXT42f38Q4Arlo19YIXw1lYlg7AtiPttPe6SLIauXKaxzBbCQVK/cFSy4loDfZj5Yv7Z0SIIEsw5ayalx2uzRb9WAKBYDxS7ebw5O/EFEi5C2VBgUAnnuIX24+04wuoFOckUV2UNunjRcOCknQkCRRVA+CaNcXYLKIbJhJSk8yYjDKaBn2D3gm3bw+JXmSLfqxIEEGWYMpJsZv54DXVXL26iOri6b35CgSC2cdUlgwKZUGBQCde4heapvH2Qb1U8KpVRdMuXW+3msL+VRazgWvXlkzr589mJEkKe5l1R1Ay2BoUvcjPFEFWJIggSzAtXLe2hHuvXzAtakMCgWB2szjYx3n8bPwzWUJZUCDQGZ7JUjUt5uOcbOynrceFxWxg3ZKZkUxfNU8XyblubbEQ14qS7FQLEFlfVkhZsFAsUkWEyKcKBAKBIKGYX5IeViXt6neTkx4fgQqhLCgQnCM/y47RIOP1K3T1u8nLiC07ERK8WL8kf8bK9G5eV8aisgyqprlUcS4QqVeWpmnhcsFE94FLFEQmSyAQCAQJhdVspKJQ79+MZ1+WUBYUCM5hkGWKgosNsYpf9A95OXCqC5h+wYvhGA0y84rTRbVMDIRk3CfKZDlcfpyeABKQlyHun5EggiyBQCAQJByLy0Ilg/HryxLKggLBSEIlg40x9mVtOdSKompUF6WFjyWYXUSayWoL3j+z061CHj9CRJAlEAgEgoQjJH5xsqEPbRL9IsMRyoICwUhC4hfNMQRZqqrxzqFWYGazWILJEWkmK9SPJUoFI0cEWQKBQCBIOKqK0jCbZBwuPy1dzrgcUygLCgQjOZfJGox630N13fQ6vCTbTKxdmBPvoQmmiVAmq3fQM64ASltIvl0EWREjgiyBQCAQJBxGg8z84nQAjsepL0soCwoEIynJ1aXPex1ehtz+qPYNCV5sXF6AySjKx2YrGSkWZEkioGgMDI1tAB/KZOVnCfn2SBFBlkAgEAgSkkVBKfcTcejLEsqCAsGF2K1GsoOZjGj8supaBzh2Rr8ur1xZOCVjE0wPBlkmIyUo4z5OX1aryGRFjQiyBAKBQJCQLC7LBKCmqR9FVSd1LKEsKBCMTkkUpsQeX4An3zjN9/+wHw1YXpVFbozS74LEIVQy2D3gHvV9tzdA36AXEJmsaBA+WQKBQCBISErykkmyGnF6AtS3DVI9CQ8coSwoEIxOSW4yB0530zROX5amaRw43c0fN50KT7bXLszl3uvnT9cwBVPIROIX7cEqgFS7SZg9R4EIsgQCgUCQkMiSxMKyDPbVdHHibO+kgiyhLCgQjE6oL2ssr6zuATdPbDrNwdpuALLTrNx7/QKWV2VN2xgFU8s5GXfvqO8LZcHYEEGWQCAQCBKWxaEgq6GP2zZUxHwcoSwoEIxOaZ5eLtja4ySgqBgNeidJQFHZtLeJv2+tx+dXMcgSN15Syq2XlmMRPklzilBf3liZrJCyYIG4f0aFCLIEAoFAkLAsKtf7smpbBvD6lZgnd0JZUCAYnew0KzaLAbdXoa3HRUluMrXNAzz+6kmag/YJ80vSue+GBWKRYo4SLhccQ/giHGRlin6saBBBlkAgEAgSlrwMGxkpFvoGvdQ2D7CkIjPqYwhlQYFgbCRJojgnmdPNA5xs6OONfc1sDpoMJ9tMfOCqajYsy0eSRC/jXCVrWCZL07QLznW4XDBbBFnRIIIsgUAgECQskiSxuCyDbUfbOd7QG1OQJZQFBYLxKc1N4XTzAH9643T4tY3LC/jAVdVC6OBdQFaqLuHu9Ss4PYER5zygqHT26aqDohIgOkSQJRAIBIKEZlG5HmSdOBubKbFQFhQIxqck2JcFUJidxP03LGB+SfrMDUgwrZiMBlKTzDicPnoGPCOCrK5+N4qqYTEZwn5agsgQQZZAIBAIEppFQb+shvZBnB4/SdboVtaFsqBAMD5rF+Rw9EwPFQWpXHdRSVj8QvDuISvVisPpo3vAQ1l+Svj11m691Do/yy5KRqNEXEUCgUAgSGgyUiwUZNnRgJMN0WezhLKgQDA+dquJz9y5jJvWlYkA613KOYXBkYbEoX6sQmFCHDXiShIIBAJBwrOoLAOA45MIskQ/gUAgEIxOSPyi+zyFwbCyoLh/Ro0IsgQCgUCQ8IRKBqPtyxLKggKBQDAxYRn3gfODrJARschkRYsIsgQCgUCQ8CwsS0eSoL3XRd+gN+L9hLKgQCAQTExYxn1YJkvTzi1SiUxW9IggSyAQCAQJT5LVRFme3ox9/GxvxPsJZUGBQCCYmOxRMll9g168PgWDLJGbIRapokUEWQKBQCCYFSwq1/uyth1po6PPFdE+QllQIBAIJiaUyXJ6Anh8AeBcP1Zuhk0IosSA+IsJBAKBYFawvDILgJON/fz7Izv53h/28faBFpwe/5j7CGVBgUAgmBibxYjdojs7hbJZrcF+rPxM0Y8VCyLIEggEAsGsYH5JOp+5YylLKzORJKhtGeDxV2v4l59t5efPHOHg6W4CijpiH6EsKBAIBJFxfl9WKJNVKBapYkKYEQsEAoFgViBJEmsX5rJ2YS79Q152Hutg+9E2mruc7K3pYm9NFyl2E5csyuPSZfmU5qYIZUGBQCCIkKxUK02dQ+FMVrtQFpwUIsgSCAQCwawjPdnCjZeUcuMlpTR2DLL9aDs7j3fgcPp4fV8zr+9rJjfdJpQFBQKBIELCXlnhckGhLDgZEjLIqq+v5zvf+Q779u3DZrNxyy238MADD2C1Wsfdz+Vy8fOf/5xXXnmFrq4u8vLyuO222/jkJz+J2WyeptELBAKBYDopzUuhNC+F919VxbH6PrYfbePA6W46+92AvgorlAUFAoFgfLKHlQs6PX4cTh8gerJiJeGCLIfDwT/8wz9QWFjIww8/TG9vL9///vfp7+/nhz/84bj7Pvjgg7z++uv8y7/8C/PmzePw4cM8/PDDDAwM8PWvf32avoFAIBAIZgKDLLO8KovlVVm4PAH21nRytL6XjcvyZ3poAoFAkPAMNyQO9WNlpFiwWRIuXJgVJNxf7cknn8ThcPDss8+SmZkJgMFg4IEHHuDTn/40VVVVo+4XCAR45ZVX+Md//Efuu+8+ANatW0draysvvfSSCLIEAoHgXYTdauTyFYVcvqJwpociEAgEs4JwuaDDQ1u36MeaLAmnLrh582bWr18fDrAAbrjhBsxmM++8886Y+2mahqIopKSkjHg9NTUVTdOmbLwCgUAgEAgEAsFsJxRkDQz5aOocAkQ/1mRIuCCrrq7ugmyV2WymtLSUurq6MfczmUy8973v5Q9/+AOHDh3C6XSyc+dOnnrqKe65556pHrZAIBAIBAKBQDBrSbGZMBv10ODY2V4ACkUmK2YSrlzQ4XCQmpp6weupqakMDAyMu++DDz7IN7/5TT7wgQ+EX7vvvvv43Oc+N6kxGY0zH4sagk7bBuG4PScR53fuIs7t3Eac37mLOLdzF3FuxyYrzUpbjyvck1Wcm5wQ8+BoSJTzm3BB1lhomoYkja8O9cMf/pC3336bb3/721RUVHDs2DEefvhhUlNT+cIXvhDT58qyREZG4qRKU1OFDPFcRpzfuYs4t3MbcX7nLuLczl3Eub2QguzkcIAFsKgqh4zU8dW9E5WZPr8JF2SlpqbicDgueH1wcHBM0QuAU6dO8dhjj/Hzn/+ca665BoCLLroISZL4wQ9+wD333ENWVlbU41FVDYfDNfGGU4zBIJOaasPhcKMo6kwPRxBnxPmdu4hzO7cR53fuIs7t3EWc27FJs5vC/7ZbjWiBAH19zhkcUfRM5flNTbVFnCFLuCCrqqrqgt4rn89HY2Mjd91115j71dbWArBo0aIRry9atIhAIEBLS0tMQRZAIJA4F6CiqAk1HkF8Eed37iLO7dxGnN+5izi3cxdxbi8kI8US/ndBlh1F0YDZKSA30+c34YosL7/8cnbu3ElfX1/4tU2bNuHz+bjiiivG3K+oqAiAY8eOjXj96NGjABQXF0/BaAUCgUAgEAgEgrlByJAYoCAzcdplZiMJl8n60Ic+xP/93//xmc98hs985jP09PTw0EMPcdttt40oF/za177Gs88+y/HjxwFYunQpy5cv55vf/Cbd3d1UVFRw5MgRfv7zn3PzzTePkIQXCAQCgUAgEAgEI8kaHmRlC2XByZBwQVZqaiq///3v+c53vsPnP/95rFYrt956Kw888MCI7VRVRVGU8H8bDAZ++ctf8tOf/pRHH32U7u5uCgoKuPfee/nUpz413V9DIBAIBAKBQCCYVWQNE7kQHlmTQ9KEU++4KIpKb+/MN/wZjTIZGUn09TlF/fAcRJzfuYs4t3MbcX7nLuLczl3EuR0bVdX4zI/fwRdQ+c9PrScnffYpME7l+c3MTJq9whcCgUAgEAgEAoFg+pFliX+8dTEOl29WBliJhAiyBAKBQCAQCAQCAQBrF+bO9BDmBAmnLigQCAQCgUAgEAgEsxkRZAkEAoFAIBAIBAJBHBFBlkAgEAgEAoFAIBDEERFkCQQCgUAgEAgEAkEcEUGWQCAQCAQCgUAgEMQREWQJBAKBQCAQCAQCQRwRQZZAIBAIBAKBQCAQxBERZAkEAoFAIBAIBAJBHBFBlkAgEAgEAoFAIBDEERFkCQQCgUAgEAgEAkEcEUGWQCAQCAQCgUAgEMQREWQJBAKBQCAQCAQCQRwRQZZgWhj0DdHt7pnpYQgEAoFAIBiFlqE2PAHPTA9DIJgziCBLMC08fOBXfHf3TxjwOmZ6KAKBQCAQCIZR21/P93b/hMeOPTHTQxEI5gwiyBJMOf3eAVqd7fgUHw2OppkejkAgEAgEgmEc6zkZ/v92Z+cMj0YgmBuIIEsw5TQ6msP/bnW2z+BIBAKBQCAQnM+ZgbPhf29r3TVzAxEI5hAiyBJMOY2DLeF/tw6JIEsgEAgEgkRBUZURVSa72vbhV/wzOCKBYG4ggizBlNM4eC6T1ebsmMGRCAQCgUAgGE7zUCt+NUCS0U6GJR1nwMWBriMzPSyBYNYjgizBlKJp2ohywXZXJwE1MIMjEggEAoFAEOLMQAMAFWllbCi8BIAtLTtnckgCwZxABFmCKaXfO8CgfwhZkrEYzKiaSqere6aHJRAIBAKBgHP9WJVpZawvXIssyZwZOCvK+wWCSSKCLMGUEioVLEjKoyi5ABDiFwKBQCAQJAqhTFZlWhnpljSWZy8GYGuryGYJBJNBBFmCKSVUKliWUkxBUj4AbWJ1TCAQCASCGafX00e/dwBZkilLLQFgY+E6AHa378en+GZyeALBrEYEWYIpJaQsWOjoJ6etHoAWkckSCAQCgWDGCWWxipMLMRvMACzIrCbbmok74GFfx6GZHJ5AMKsRQZZgytA0LVwumFezm5zmGkBksgQCgUAgSASGlwqGkCWZDUVBAQxRMigQxIwIsgRTRq+nnyG/EwMSBR4/eV5dVbDb04tXlCAIBAKBQDCj1A8TvRjO+oKLMEgGGhxNNA22zsDIBILZjwiyBFNGUzCLla8aMALJqkZyQAWgTZQMCgQCgUAwY3gVH81DbQBUppWPeC/FnMyKnCXA3BTA8NXtofnXDxDoOjvTQxHMYUSQJZgyGoJBVtHQEABSUgb5Pj2b1TokTIkFAoFAIJgpGhxNqJpKhiWdDGv6Be9fVqQLYOxp348n4Jnm0U0d6lAPzjcfxddRj3vnUzM9HMEcRgRZgikjpCxY5PEhZxRiXnYjecEgS2SyBALBVKMO9eDZ/FsCTUdmeigCQcIxWj/WcOalV5Frz8ar+NjbcXAaRzZ1aJqGZ8vvwa8HjYGmoyi9TTM8KsFcRQRZgilhuOhFkTeAsWItxupLyPcpALT0N8zk8AQCwRxH6ajF9cy38J98B8/m36Kp6kwPSSBIKEImxBVjBFmSJLGhUBfA2NqyE03TpmtoU0agdgdK02GQjViKFwDgO/zaDI9KMFcRQZZgSujx9OEKuDFoGvnBIEu2p1OYrt/MW4N14AKBQBBv/Ke24Xr+ITS3AwDN2YvSenyGRyWYy2iaxh9OPMVTp/4+K4IRVVOpnyCTBbAufy1G2UjTUGt44XS2oroG8Gz/IwDWi+4g69qPAHrgpbr6Z25ggjmLCLIEU0LoZlzgDWBKzUXO1E0Oiys3ADCo+Rn0Ds3Y+AQCwdxDU1U8O/+M5+1HQQ1gLF+NcZ5+z/HXbJ3h0QnmMt3uXna27eWd5m00DCZ++VmnqwtXwI1JNlGcXIimafjP7kd19o3YLtmcxKqcZYCezZrNeLf9AbxO5KwyrCtvxlo0H0P+PFAD+I+9MdPDE8xBRJAlmBLC/VjeAKaKtUiSBEBS5cVk+vWynZbmfTM2PoFAMLfQfG7cr/0U/+GXATCvug3rdZ/DvPRaAAJn96J5nTM5RMEcpt87EP731pZdMziSyAj1Y5WnlmCQDQTO7Mbz2sO4nv0P1KHeEdtuDApg7O04iDvgnvaxxgP/mT0E6veCZMB6xceQDEYArCtuBMB3/E00v3cmhyiYg4ggSzAlNDoaASjy+jFWrA2/Lhkt5JtSAGhuEkGWQCCYPKqjE9ffv43SeAgMJqxXfwrLRXchSTJydjlyRjEoAfx1iT/5FcxOhgdZezsO4vIndjASCrJC/Vj+k+8AoDn7cL/8YzSfK7xtVVo5+Ul5+FQ/u9sPTP9gJ4nmGdKzWIB55c0Yss+VR5oq1iCl5IDXif/0tpkaomCOIoIsQdzRNI1Gh14uUSLZkXMqRrxfmFkJQOtAE1pAmBILBILYCbSewPnMt1D7WpHs6dhv/xqm6nXh9yVJwrTgMgD8NVtmapiCOc7wIMuv+tndsX8GRzMxoSCrKq0cdbALpeUEAJItFbWvGfdrP0NTdDVgSZLYOIsFMDw7/oTmdiCnF2JeffuI9yRZxrzsegB8R15F04RADoCmqWJ+FgdEkCWIO13uHtyqH6OqUVS8OlwqGKI4Tzc4bDdqBBoPzcQQBQLBHMB3/E3cL/5Q77PIqcR+5zcxnLeoA2Cctx4kA2pXPUrv7G7eFyQmA15dZCXZlATAtpZdCRuMDPmddLg6AShPK8V/ahugYShchO2mL4HJitJ6As87vw4HHZfkr8YkG2l1tlPvmD3qwIHGQwRObwOkYJmg6YJtTAsuA7MdbaCDQMPBaR9jIuL6+3dx/vnfhCDIJBFBliDuNA7opYIFvgCWyosueL8wpQCADrNRpOcFAkHUaGoAz9bH8W59HDQFY/V67Lf9G3JSxqjby7ZUjGUrAJHNEkwNfcFM1pXFGzDJJlqd7eFsUaIRUhXMs+eSZLThP6WLwpgWXIYhuwzbdZ8DyUCgdie+3X8FwG6ysyZ3JTA7es5A79P0bPk9AKZl12PIqx51O8lkxbzoSgD8R14ddZuAGqDR0Yz6Lsh0qW4HamcdmrMX395nZno4sxoRZAniTkPbYQCKAxKGvHkXvJ9nz0FGxmOQ6Wk9huYRKoMCgSAyNM8Q7pd+hP/4m4CE+eL3Yb3qE0hG87j7hUoGA6e3o6mBaRip4N3EQDDIKkjKY02uHtBvbdXV+DRVRXUNoPQ0EWg+iv/UNnyHXsaz888Emo9O+1iHmxArbTVog91gsmGsWAOAsXgp1is+CoDv0Ev4jr0OwMYivWRwf+chnH7XKEdOLLy7nkJz9iKl5mK56L3jbmtaeh1IBpS2GpSu+hHvqZrKzw89xn/ufZjfHP0/vMrcLqNT+1rD//bXbEbpSXy1zETFONMDEMw9GoIGhyVpJUjyhXG8UTaSl5RDm7ODDpNEXt0uzEuumeZRCgSC2YbSUYv7rV+hOTrBZMV29Scxlq2KaF9DyXIkWyqa20Gg8RCm8jVTPFqBOtCB0lGLsWwlkiVppoczpYQyWbbTe7jI62QnsL9tPzft347NPQhjlA76T7xF8j/8D5I8fdOx4f5Y/pObATBVXYJktIS3Mc3fiDrUi2/v3/Bu+yNSUgblZaspSi6gZaiNXe37uLrksmkbc7QEWk/gP/EWANbLPzriu42GnJSBsfoSAqe34zv8CrZrPh1+77WGt6npqwXgYNdRuvb9L59c9hGybKNnzmc7al/Luf/QNLw7n8R28wMXtH4IJkZksgRxRVECNCu6THJ58doxtytMygeg3WzEf3r7tIxNMHUkau+BYG6gBXx4dz2F67nvojk6kVKysb/n6xEHWACSbMA471IAAsIza8rRNA33az/F8/ajDD3xJTw7/oQ61DPTw5oSVE3FEezJSjq5lcLafRR4/QQk2GvyBwMsCcmagpxRjKFoCcbq9WCygt+DOo2ZAkVVOBsUpqqw5xGo11V+TQsvDJjMq27DtPBKQMPzxi9RO+vYWKiLymxN4J4zze/F885jAJgWXYWxcFFE+5mX3QBA4Mye8G/1zEADL9a/BsA1pZeTYkqmZaiN/9r7M+r6z8Z/8AlAKJNlrLwIZCNKyzGUJtE/HwsiyBLElY6mvXhlSRe9KLt4zO0KQkGWxYjaWYc60D5dQxTEmWM9NXxly4Ps7zw800MRzEGUrnpczzyI79BLoGkY511K0nu/hSGzOOpjhUsGGw+Jhu4pRu2qP1d25PfgP/Iqzj99BfdbvxpRfuTyuznYeYQ/nXyab2x/iAd3/CdD/tnlZzboG0JFQ9I0kg0WLBe/n415qwHYU1yC/Z6fkPyPvyb5/p+R9P7vYL/ly9iu/iSGggUAKO2npm2szUOt+FU/dqONjNYzoPiQ0wuRcyov2FaSJCwb78NQugIUP+5X/ps1tkLMBjMdrk5q+89M27ijwbv3b2iDXUhJmVgu+UDE+xmyyzAULgJNxXd0Ey6/m98eewJVU1mbt5I7q27hKxd9nqLkAgb9Q/z0wCPsaN0zhd9kZghlsoylK/UySsC788+izDoGRJAliCtnG/UbTpFswzhOer4wWQ+yOpOSAfCf3jH1gxNMCfs6DuIKuDnUNf29BYK5i6b48e55Gtez39bl2W2pWK//ArarPhFz6Zkhowg5txI0lYC450wpoQoFY9Ul2G781+DkVcF7ejsnX/gWz772LX64/Yd8deu3ePToH9jauoseTy9d7h5O9Exf0BEPQvLtKYqKKb0Qy8pbuGT5+zEbzHR6+6nz9SLJhgv2M+TPB0Bpm77vO6IfKyx4sXHMUjBJNmC75jPIORVo3iG01/6HtVmLAdjamngCGEpHLf4jeubJevlHkMy2qPY3Lw+aE594hz+deIpeTx9Z1kw+tOC9SJJEpjWDL635LCtzlqFoCv938i88ffr5OSWIofbriyNyRhGW1bchWVNQ+9vwn3h7Zgc2CxFBliBuaJpKYzB9XppaOu62oXLBDllFRX8gJ2rpgWB8GgZ1Sewu19wsBRJMP0p3A65nvoXvwPOgqRirLiHp/d/DVL560sc2zQ96Zp3aIu45U4SmBggEjZ9N8zYwkFPCgVVX8uTqdXynKp+fl2Syyeik3tOJqqnkGlO4suhSlmYtBOBs0Mx+thAKstICKnJyJgA2o5WL8vRy1q0tO0fdLxxkdZyett9iqB+r3JyJ2lkHkhwuox0LyWTBduO/IKXkoA12sbbuJAAHO48w6Esc4SpN8QfLBDWM8zdgLFke9TEMJcuQ0wvZa9XY330MWZL56JK7sRmt4W0sBjMfX3oPN5VfC8CbTVv4xaHf4g4ktgF1JKieQTS3Xvoqpxcgme2Y194JgG/vs2je2ZVlnmlEkCWIG2rnGZoNCgBlBcvG3TbLloFJNhFApcdmRxvsQumojfmzX298hzcaN8e8vyA2PAEvHU7db6XbLYIsweTQ1ADefc/ieuY/UHubkawpWK/9LLZrPo1kTY7LZ5iqLwGDCbWvFfU8FTFBfFCajqJ5Bjmcmc73Wl7lGzu+zxM1T3PQcQa3pGI3WFkhp/HeLhdfPdvNv56s46b921jp1z2MGhyzS82sP9iPlRpQkJIyw6+H1PgOdh0dNRgx5JSDwYjmdqA5OqZlrHUhYarebn0MJcuR7ekT7ifbUrHf/CUkSzKFHY0Uq0YCmsLOtr1TONro8O1/DrU/mPVe9+GYjiFJMr0LL+W5nBQAbqu4noq0CxeNZUnm1srr+fjSezHJJo731vBfe/+HTlfXpL7DTBMq8ZVScpBMejWSaeEVyBmFaN4hvAeen8nhzTpEkCWIG94ze2ix6ApJZWll424rSzIFSXkAdBXr3hWBGD2zOlxdPFP7In+rfYEB72BMxxDERvNQKxr6Cqwz4JoVsr6CxETpbcL1zLfx7XtW976qWIv9/d/FNIrX3mSQzHaMFbooj79GLMxMBf7T29GAFzOT6HB3IUsylWnl3FJxHQ+s+Rz/efmDfOLK/8dV7/k+eSveg2RNQRvsIv/I2wA0DbYQmEX9H6NlsgBKU4opTSlGGSMYkQwmDMFeKKX99JSPs8/TT793ABmZwvojwLk+xUiQ0/Kx3fjPYDBzSVcvAJsa306IHjqluwHfwRcBsGy8P+ZFGb/i5w/uU/hliWqXjysC9nG3X527nH9d82nSLWl0uLr4wd7/4UTv7Cp3HU6oH0vOKAy/JskGLOs+BID/6CbUgelZEJgLiCBLEBc0TaOtaT8+WcYsGciz50y4T7gvK1P/f/+ZPWiKP+rPPtJ9PPzvlqHWcbYUxJvGYKlgCJHNEkSLpip4DzyP628PovY0gCUJ69WfwnrtZ5FtqVPymaGJpb9uF1pgbnveTDeaz0WgYT8dZgMD+DHJJr6/8f/jS2s+w80V11GRVoos6VMP2ZqCZc17SLr7h1g23k+2MQm7ohLQFFqG2mb4m0ROKMhKDagjMlkAlxUF1fhad43atxMqGQxMQ1/WmWAWq8iSjsk1gGRNwVi6IqpjGPKqsV3zaVYPecnzBnD6XTxX+/IUjDY6/Cfe0kuLy9dgqhhb2Xginq17iRZnO0mSkQ90OAgceXXCUs7SlGK+svYLVKSW4g64+fmhx3i7adusLEdWe/Ugy5BRNOJ1Y8lyDMVLQVXw7npqJoY2KxFBliAuqD2NtAT0konilCIMozT5nk9Yxl0KICVlgNdJoDF6mdCRQdbseTDPBRodLSP+u8vVPUMjEcxGNJ8L13PfxbfnaVAVjGWrSHr/dzFVr5tSTxZD4UKklGzwuQmc3Tdln/NuxH9mDygBTmfpC23z0itJNo0vVCIZLZgXX415weWUePSFtvpZ1JcVKhdMCyjIyVkj3luTtxKrwUq3u4dTfXUX7GvInweA0jEdQZbej1Xm1hcWjPMuRTJE789lLF+FfcN93NGlV45sb91NfVdN/AYaA0qP/nsxVo2tajwRR7qP83azXlFz34L3kYqM2lWP0jFxljHNksIXV32Si/NXo2oqfzn9d/5U87dZJ4hxTvSi8IL3LOs+DJJE4Ow+Am0ze75nCyLIEsSFQP1emq16PX1paklE+4SCrDZXB6bq9fpxovTMGvI7ww8OEEHWdBPKZKWZ9YxDl8hkCaLAs/Vx1M4zYLZjveoTWK//QkT9IZNFkmRM8zYA4K/ZMuWf924idA8/nabfExZnLYh4X0PR4nCQ1TAwe/qy+j39AKQqKlLyyEyWxWDm4nxdsGXLKAIYhrxqQEIb6EB1DUzpOEPPypIu/TkZTang+ZgXX82iSz/O6iEfmgR/2v9r/DPU46ipKmqv/iySsyKbf5xPv3eAP5zQMzRXlWxkWeHqc/eIw69EdAyTwcT9iz7IHVU3IyGxrXUXB2eZ6u65csGiC94zZBYFfdPAu+NPaLMsgJwJRJAliAuB+r00B/uxSlMi868Jlwu6utGCq0+BxkNonsjVio731KBqKhL6qrcIsqYPd8ATbvJdnaurOIkgSxAp/tPbCdTuBEnGftO/Ypp36ZRmr87HtGAjAErLCdRBkYGNB+pgF0pbDT5J4oyiZzkWZ86PeH9DXjUlPr3E6mz/7BAl0TTtXE+WAtIoJa4hAYzD3ccYCGa9QkiWJORMfUIbScYkVryKj+ZgOX2Z24ucUxGT19xwTNXreO/Fn8aqarSYJN5660f4a6ffGkFzdEDABwYzcmp+1Purmsrvjz2J0++iJLmQ91TdDIApZE589kDEXp6SJHFd2ZXhMtG6WfI7hguVBUfDvPZOMNlQu88KG4wIEEGWYNIofS0E+ttoteiZrLLUyG7cqeYUkox2NDS6LGbkrFJQFfxndkf82YeDpYJrg1K57a5O/LOoYXo20zzYgoZGhiWdiqDQiQiyBJGgOrrwbP0DAObV7wmu5scfTdMY8A6iqMoF78kpObp3Exr+U7GJ7ghGEvI7PFtUSUBTyLRmkBtBf24IyWgOPz86vX24ZoGQjkfx4FP17FuaJR1JunBaVZRcQEVqGaqmsqPtQvPa6fDLanQ0oWoqaQqkB1RM8zfG5bgZ+Qu4LRiUvJphpfudX+HZ8Se0Ua65qSJkbi1nFiHJ0U9rNzW8zan+OswGMx9deg8mWV8wNmQUYihZDmj4gt5bkRJ6Jp6dRUqZ55QFs5FM1lG3kW2pmFfdBoB3z1/R/N5pG99sRARZgkkTqN9Ll9mAX5YwG8wRP1QlSaIgWVcYbB1qwxT06vBHWDIYUAOc6NHrgq8ovhSb0YaqqWFJccHU0jiolxWUphSRY9f7ELrcIiMgGB9NVfC89Svwu5HzqjGvujWux3cH3BzsOsqfav7GN3f8J1/b9m0ePfr4qL0RYQGMU1tE6csk0TTtXKlgVjagZ7GizU6mFi4hy6cvlDU4mifYeubp8+hZLJuiYj2vVHA4oczGttbdF/wWh/tlTRV1oX4slwcMRkzV6+J27MvLr6AkuQiPQealrGT8R17F/eJ/obodE+8cB9RgP5YhhlLBM/0NvFCvB1AfmH/HBaJdIXNif83WqKpsyoNeoc2DLbNm4TdcKph+YT/WcMxLr0VKyUZz9uE7PPOiJ4mMCLIEk0YvFdSzWCXJRWHlqEgI92U5OzBWrwNJQu2ojUgi9HT/GTyKl1RzCmWpxRQFyw9FyeD0EOrHKk0tJsemB1mDviE8Ac9MDkuQ4PgOvqBPJk1WbFd9EikCkZzxUDWV+oFGXqrfxI/2/ZyvbPkWjx55nK0tO+nx6DLTR7pP8FbT1gv2NVasAZMNbbAbRTRyTwq1q14vqTKYqVH1yfWiKPqxQhgKF1Hi1Sel9Y6GCbaeeQbCHlkXKgsOZ1XucuxGG72evgskvkPiF2p3A5p/au6f9UFlwVKPH2P5GiTL+GIk0SBLMh9ccCcSEvtTbZxNTkJpO4nrbw+iTEOfltIbymRd6Gc1Hi6fm18f/j9UTWVt3krW5a+5YBtD4SK9ykbx4TvxVsTHzrFlkWS0E9AUWmfJnGS8fqzhSEYzlos/AIDv0Euozr4pH9tsJSGDrPr6ej7+8Y+zcuVK1q9fz3e+8x08nshuPP39/Tz44INs3LiRZcuWccMNN/Dkk09O8YjfvaiOTtSeJlqiLBUMEerLanW2I9vTMRQtASLLZh3pPgHA0qxFyJJMUbJeQyyCrOmhMbjKXJpSjM1oCyuIdbt7Z3JYggRG6ajFt+/vAFg33o+cGnkp2XB6PX1sa93Fr4/+H1/d8i1+uO9/eLF+E2cGzqJqKnn2HK4o3sCnln+E9827HYC/170c/s2GkIwWTFV6v4wQwJgcoXv2QPkyOt09yJLMgoyqqI9jyK2kxKdnes72TL131GTpC3tkKSM8ss7HbDBxSYE+iT9fAENOzkJKzgJNRek8E/cxqpp6TlnQ45+U4MVYVKSVcmmh7mn3XHkpaloemrMX13PfnfJrSw2VC0aRydI0jV/t/SM9nj6yrJl8aMGdo2ZdJUnCHOzN8h99PWKbGUmSKAuKgM0WpcxQuaBhFGXB8zFWXoScVw0BH949T0/10GYtCRdkORwO/uEf/gGn08nDDz/MV7/6VZ5//nm+/vWvT7iv0+nkvvvu4+jRo3zta1/j17/+NR//+MdRlOmrDZ4q9ncc4euv/xc9UzSBVXqa8B1/E83njmq/QL1usNiSorujl6SMvwJyPgXBTFbrkN5UGi4ZrN0xrseEpmlh6fZl2YsARJA1jbgDbjqDpYEhoZNQNkv0ZQlGQ/O5cb/5iO5lU7UOY1BRNBqGfE4e2vNT/r/t3+eJk09zoPMwroAbm9HGypxl3L3gLv5j/b/xjXVf5gPz38Oy7MVcWbyBlTlLUTSFx4798YJMq2mhPuEMnNmL5kv8HqBERFMDBOp2AVCbq9+HK1LLsBltUR9LMpgoT9IneWcHWxLea2hguEfWefLt57OxUA/oj3afoC+oSBjiXF9W/DOqna5uXAE3JlWjyJiKoXBx3D8D4Paqm0gy2Wn19LD34usxlK4EJYDnnd/g2fo4mhL/sjnNM4Tm1OdFkZYLugMenj71Atub9iFLMh9dcve4v1Vj1SVI9nQ090DE7QwA5cEg6+wsUcqMNJMFehBpXX83AIFT21C6z0b8OYqq8NtjT/CrI4/TPDi3vU2jN0iYYp588kkcDgfPPvssmZn6qpDBYOCBBx7g05/+NFVVY6+MPfLII3g8Hv7yl79gtepNe5dccsm0jHuqOdJ1nFM9Z9jZtp8bSq+O+/E97/watbsB395nMK+5A9OiK5DkiX8e/vq9KECrQV95LItQWTBEYZLek9Xn7ccdcGMtXwNGC5qjE7WjNlxGcT6tznZ6PX2YZCMLM/VtRJA1fTQF+7EyrRkkm/UMVrYtm3pHo+jLEoyKZ/sf0Qa7kJKzsG68LyYlwb2dB2kabEFCoiKtlIWZ81mcOZ/SlOIxvfkkSeLuhe+jwdFMl7uHp079nfsXfzD8vpxTiZxeiNrfir9uN+ZFV8b6Fd+1KE1H0TyDSLZUalS9byUa6fbzKclfiqFvC0789Hj6yLaNnSGaac4pC6rI45QLAuQn5VGdXkFtfz3b2/ZwS8V14fcM+fMI1O6Ykr6sUBar2OvHOv+ymMQhIiHZlMR7qm7iiZNP81Lj26y+8kvYj72Db98z+I+/idrThPX6z8fVZDxUKiilZCOZ7eNvqypsbd3FS/WbGPI7Abij+iYq0sYvM5QMRszLb8C788/4DryAaf6GiOZH5cHjNsyCTJbmGTqnLBhBJgv0rLOxej2B2h14d/wJ263/FtF9fWfbXvZ2HATgcNcxLs5fzW2VN5BhTY91+AlLwmWyNm/ezPr168MBFsANN9yA2WzmnXfeGXffp59+mve9733hAGsuESqrO7/cJR5oAV843a55BvFu+wOuv3wd/9l9464iqkO9qJ1n6DIb8aNiNVjIsWdH9dl2k510Sxqg92VJJgvGoFv7eCtGoSzWgox5mA1mQO/vkpAY9A8x4B2MahyC6GgYVioYIix+4RKZLMFI/HW7CZzaCpKE9apPxNwPcjRYIvyeqpv40prPckvFdVSklU1ofp5ksvORJR9GQmJX+z52t+8PvydJUljO3X/qwr4twcSE79WVF1PTXwtEJ91+PtaixRSE+rIGErsvq39YueD5HlmjcVmhLjixvXX3CNXLc+IXdWhxFko4ExSImqpSweGsL7iIitRSPIqXZ2pfxLLmPdhu+Gcw2VA6TuPb89e4fl5Y9CJz7CyWpmkc7DrKd3b/iKdOPcuQ30mePYcHNnyS68uvjOhzTIuuRrKlog12RaxGWpaij6nT3Y0zwZUylWAWS0rOGlNZcDQsF78PDCaUthoCZ/ej+dyoQ70ovc0E2k8RaDyI//R2fMfewHvgeYZ2PsmLNXrJeKFkQ0NjV/s+vrXzB/y97mXcc6ynO+EyWXV1ddx1110jXjObzZSWllJXd6Fbeoimpia6u7tJTU3lk5/8JNu2bSMpKYmbb76Zr371q5MKvIzGmY9FKzNCKyLNcR9PoLeVRrNMQ0oqVy+8lcC+v6MOtON57WcYCxZgu/RDGPMuzCB6GvWJSmteEeCmNLUIsyn6n1RRcj793gHaXR3Mz6rEunADQ6e34a/ZjNJ8BMliRzLbz/2/2c5hn/4gX6qaUBv2IVnsWLNKybVn0+HqosPdTlZS2qT+LtOJwSCP+P9Ep9mpp/jL04rDv8f8ZL2/ptvTkxDXTKIQ7bk90nWCXk8fV5RcOpXDighPwMvWll0kmeysK1gTU/ZJHezBu/V3AFhX34a1ZFFMY3EHPJzq058Bq/KXRv0bW5hdxS1V1/FC3Ws8WfMM8zLLw4tC8qKNeHf/FbWjFsnRhiEz8rLn2XbtxhvN6yLQcACAtpIqvLWHSTElUZ5RHJUI0nAM+ZWU+DSardDQfYL1xRcKEsTC0e6TuPxuLi5YFdk4Iji3w8sFTWnZyBP8LtcUruAvp5+j3zvAyf5TrMjV+5ANOcW4LXY0rwupvxljbmVEY4yEMz3687LCnoc5M3ofqeiQuXvxXXxv53+zr/MQlw2sY1HVamTDp3C+9BOUtpq4Ph+8ffqCnzGnbNTjnulv4OlTL1Ab9KtKMSVxa9X1XFF2KZnpyTgcbiQpAmVRow3rqltwb/8T/gPPY1t0GZJh/PlOujGFHFsWXe4emp0tLMmOPbs71SgOvQLIkFkU3flJz0FZeROefc/h2fSzCTffmmZjICeF1IDCpxsaaDcbeSk/i3pTgNca3mJ7625urbqOy4vXT7h4Nh6Jcl9OuCDL4XCQmnphKjk1NZWBgbHd0Lu79RKlH/zgB9x44408+uij1NbW8uMf/xi/3893vvOdmMYjyxIZGfFT4YmVJcnVSEj0efqRbArp1vil2x1n2/lrbiqdFiOkKtz32Z/Tv/0ZBna/QKCthsGnv0XSokvJvOoeTBnnbtCtwSCrMzsXBhuYn1sZ09+qMruEYz019Ph7yMhIQktbi3dnCf6uJt0k9Lyk1KBBpqFCnxxV7n8Tp/I6AIakdCrWXkyHq4sepZuMjNUx/kVmjtTU6HsYZoKmIX3Va2nRvPA5r1T0iWmPtzchrplEI5Jze6r7DD8/+FtUTWVxYRXzs+M30YoGRVV4q34HTx19nn6PXkJydqiBf1r7YUwGU8TH0VSFthd/jeZ1YSmopuC6eyacmIxFTVMNiqZQkJLLouKKmI5xz+rbqXOc4URXLb89/ie+ffUDGA1GyEjCX70a1+m9SA27yKi6L+pjz5ZrN944Du4AxY8pu5h6o16CtbJwCVmZKZM6blVKHjvoo2HgbFzuJy6fm1+8/jsUVWFN+WKy7ZGXII53bkNBVhoGMvNzI1qIuLrqUp47uYkdHXu4csHF4dd9JYtw1e7DPNBA2oJlEY9vPAY9Q3SoehZlxdJrpuXenJExnxu6r+CV2rd56tSz/PCGryMtXInzJVAHOki1qBjsk/t9hHAGg6y0snkkDftu7UNdPHH4WXY26fMUs8HErQuu4faF12M3nTuf0Vy36sbbaDr0MspgN8am3aSuum7CfRbkVNLV2EO7r42NCTwn6Q5a3yQVlkf9G0m7+gM01+0k0B+0z5ENyNYkZIsd2ZKEwWpHtibhN9t4x10DWoDb81aQbnNjOrWHTzR0cDzJzCtZyXTh5MmTz/J28zbuWXEnFxetnJRJ/UzflxMuyBoLTdPG/UOrqr4SUVVVxfe//30A1q9fTyAQ4Ac/+AFf/OIXycmJXslKVTUcjplP8xoMMoWpebQ42jnceIplObGtBo9Gd8NJPcACXjz1BhVJ5SxbeQep1Zfj3v00vpNbcZ7YjrNmF5al12JdezuoKp5GvXTnrKar7eSb8+jrc0b9+VkmPWA609MU3j/pvd9CHehA87nRfC40ryv8/weHGsBTTwkWMouWoflcKN0NKM5+sn36b+R0ZwN9edGPZaYwGGRSU204HG4UJbH9epx+Fx1DXQBkytnhc2ZTkgHocfXR0d2POYrJ+Fwm0nPr8rv5yY5fhz10tp7ZR44hb7qGCej32aPdJ3j61Iu0OXUbhQxLGv1eB2+f3UFTfxufWvEPpFoimyB5DryIp+EYGC1YrvoE/Q4vEJt55fZ6fbK0NHNRTPeZEPcv+hDf7vsRdb0N/G7v09w1X/fpkqouhdN7cRx6C2nFeyKWlp9N1+5UMHhAl7U2Vq9nf8sxAKpTqiZ1jgDKMhdA304aPf109zgmtaoNsKf9IIFgGd6p1gYMWZYJ95no3PrVAI5gGVi6JY3+/sjmChdlr+E5NnGw7RinW5vCPWdadhXU7sNRdwR13lWRfrVxOVCzCYAcv4K1+OJJn5dIuaHkGrY37qN1sIOnDr7ETZXXIKcXoPa30XPqCKayFZP+DE0J4OvSWx3c1lx8fU6GfE5ePPM67zRtR9EUJCQuLbqI26puIMOahndIxYsz5uvWvPJm3NueoHfzXwiUXDzholGRTe9vOtFeR19h4s5JXO1nAfDbcmP6jSR/4HtoXqfeF2c0jzpff7P+TQZPHyPblsWlq+7DIBswrr8ff91ultdsZWHjafak2ng9M4n2oS5+tO1XVNrzeN+S91GVEd3C2lTel1NTbRFnyBIuyEpNTcXhuNDAbnBwcFzRi/T0dADWrRtpsLdu3TpUVaWuri6mIAsgEEiMB2dlRiktjnbq+xtZlBG/tHN931kY1i/6u6NP8rWL/4U0azqWyz+Occn1eHf9GaX5KN7Dr+I9uTlYP66h5ZTT7NJXL4qSCmP6W+XZcgFdsMLvV4IXpwypupCFFPxfiGOHfwceWFFxBbaKawFwv/0bAqe2kDug/3aaHK0Jc96iQVHUhB93fZ/+UMu2ZmKRrPh9ftSuesxZZdiMVtwBDx1D3RQkTW+AMF24/C76vANhoZWJUN2D+DydKKbsMc+tpmn837G/0uPpwygZCGgKBzuPcVvFjfEc+rg0Opp5pvZFTvXrJXlJRjs3VlzDZUXrOd1Xx2PH/khd/1m+t/OnfHL5RyhJGb85Wuk6i3uX3n9hvfQetOTcmH/biqqELRuWZC6a1DWSakzlnkXv59Ejj/Pa2beZn1bNoqz5SEXLkawpaK4BvPWHMJatjG6Ms+DajTfqYDeB1pOAxFDJMpoO6H3TC9LnTfpvkVu8tftEaQAAgxxJREFUClv3dtwGmbN9TZRNIE4wEQc7job/3T7Uxby06oj3Hevc9rj7ATCqGkn2zIi/c6Y5kwUZ1dT01bKlcSe3VQWv81xdxCnQdmrYs3BynG7QFYDLzZkokgmm6TdqlizcUXUzj5/4My+eeZ3VOSux51ai9rfhazuNVDT5TJ3S2wpqAExW/NZ0Xqt7k1cb3gz39SzOXMAd1TeH79WjnZ9or1vDgiuR9r+IOtSD+/jmCYVySpL1vuX6gca4ndOpQOnRq1NI0+dx/d4BfIqf3Ij77I0Q7K9H0YCR/fwuv5tX6/UFmZvLr0VTJQKqCkYbhgVXYF9wBdaBDi4/vZ3Vtdt52+hkS7qdM64OfrDnf1lhyODOZR8iJzO6YGum78sJV0ReVVV1Qe+Vz+ejsbFx3CCrpKQEk+nClfOQcIM8RWo604X31HYyT+wDzpnAxgNNVWnw6kIFK9KqKUouYMjv5PHjfw6vqBuySrDf/AC2mx/QfSh8bpTGQwB0lywkoAawGa1k28aXrx2LfHseEhJOvwuHb3xHdZ/i52Svrr60LPucDK2xWK9rz+vUA4B2V2d41VIQX0K/v5LUYjTPEO6Xfojr79/Bf+C5czLurrmrMPjokT/wvd0/GdXcdjSGXvgvmh/9V9x7/z6mkMyOtr3s6zyELMl8cvlHkCWZdmfHtIiI9Lh7+d2xP/Gfex/mVH8dRtnItaVX8OD6r3J1yWWYZCOLsxbw5TWfI9eWTZ+3nx/v+18Odh4Z85ia34vnzV+CqmCsWItxks329Y5GnH4XdqONyrSySR0LYGXOUi4r0iXkf3/iSQZ9Q0gGI8aQhYQQwIgIf+0OAAyFC6nx6NntkpQiUszJkz62Iass7JdV33pwUsdSVIVjPeek0eN1XYVEL1IVFcME8u3ns7EoKIDRticsgGHIKQeDEc3tQHN0THp8ms9NvVtfBK3KXz7p40XLxfmrqU6vwK/6efr0cxhy9Tmc0jF2f300hEQv5MxiXqjfxLN1L+EOeChOLuTzK/+Jz678eMSLYZEiGc2YV94CgO/A8xPK0hcnF2KQDAz5nWFz9ERDVxbUf8tyegHugJuH9vyU7+76EQ2O+MjPv9m0GVfATX5SHhflj94TKaflYVl7J5kf/AHv2fhF/t00j7WDPiRN45DSx6N7fxmXsUwnCRd5XH755ezcuZO+vnMO0ps2bcLn83HFFVeMuZ/ZbGbDhg3s2LFjxOs7duzAaDRSXR35qlUiEmg+TkGvPnFtdLTE7biao4Mms/4zqM5ZyMeW3INZNnGy7zSvN45UczQWL8V+57ewXvmPurO9JYm2LD0LVZISe5Oz2WAKT87bnO3jblvTdxq/6ifDkj7i5mkoXgJIpHY3YzNYUDWV9mCNcTzQ1HfXCvV4hBQuS4wpOJ/5FkqrnmHwn94eDrS756hXVq+nL5zp+evp59jbfmDc7ZX+VpSuswB4dj+Nd8vv0dSRvn3tzk7+cupZAG6ruIHFWQuoTtNX6470HI/vFxiGy+/ib7Uv8B87/4s9Hfr3uChvNd+45MvcWX3LiL4FgLykXL689nMszJiHT/Xz6NE/8HL966MGjt6df0IdaEdKysB62UcmvXp7uFsvQ1uStWjSZWMh3lt9KwVJeQz6hsKLSqagd1eg6TBawBeXz5mraJpGIKgqaJp3Kcd79SBmcWZ8qiwkWabMnAFM3pS4buAs7sA5D8h4efmNUBacQL79fJZnLybJZMfhG6SmTxemkAwmDDl6H6bSPnkpd2/dLpos+vVSVXLRpI8XLZIk8cH5dyJLMoe6j3HSqo9F6TyDpk3+maoEVZF9mUVsbtF/i++bdztfvegLYWuXqcC06ErdN2uoB3/N5vG3NZgoTg76vg0kppS70q8LWUnJWUhmG282bmHQN0RAU3js2BOTVvwb9A3xZpNuSH1rxfUTzhUlScKYP5+8Kz7BR275AV8uvJ41WhJr06I3N59pEi7I+tCHPkRKSgqf+cxn2LJlC88++yzf/va3ue2220Zksr72ta+xePFIQ73Pfvaz1NTU8JWvfIWtW7fyu9/9jp/97Gfcc889IyThZyOGnDIKvX4kDQZ8jvDNfbIEus7SZNEzgOVpZeQn5fL++e8B4Pkzr1J/3k1BkmVM8zeS9OEfknzPT2j09QNQGqUJ8fmEJOpbJwiyQiVDy7IXj5i4ydYU5JxyJKDAoK+ixssvS/MM4Xzyywz9+avB0ph3N41Bj6zcA6/pvkcpOWA0ow31kK3pFchz1ZA4lL0xBT1SHj/xFCd6To25feCs3kdkSMkEJPwn38b92s/Q/Hpfkl/x89ixP+JT/SzIqObaMn0haVmOfm8L/d7jiV8N8GbjZh7c8QPeaNxMQFOYn1HNVy/6Ah9Z8iGybBlj7ms32fnMio9xVbEuef5C/Wv6+JVzAYn/7H78J94GJKxX/hOSdfJZjaPh6z5+vahmg4mPLbkHk2zkeG8NbzdtRc4u0w1lAz4CzUcnPsi7GLX7LGp/GxhMyOWrwxUGiyYh3X4+ZZn6M7/BM7nMeMjyI2QXEq9FoP4RRsTRzTGMspE1uSsBRlgKhKTcA21j31cipbFuM35ZwiYZyU/KnfTxYqEwOZ+rSvT7xdPtO/CbzOB367+dSaIGPbJ2WlS8io/CpHyuLN4Q84JvpIzMZr2ApvjH3b48LWhKPJiYpsRqnx5kyRmFDPmd4YDIbDDT7e7hzzXPTur4mxrexqv4KEkpYmXO0qj2lYxmyhZdx8eu+SbXX/KJSY1jJki4ICs1NZXf//732O12Pv/5z/PQQw9x6623XqAOqKoqijJyRXj58uU88sgj1NbW8qlPfYpf//rX3HvvvXz5y1+ezq8wJRhzqzBrkBusLQ2ZwU6W7u5anEYZAxIlwdWW9QUXsTp3Oaqm8ttjT4xYAQwhyTKS0RzOapRGaUJ8PgVJwSBraOwgS9VUjgYflqNNtoxFeslggU+/4cUryPKf3Yc21IM20IH7hYd0U9VAbM37s51B31C45KHI6cJQsAD7nd/AWKKXomQ69Az0XA2y9geDrPdU3czq3OUomsKvjj4+ZklFKMjK2Ph+km78vO4n0ngQ1wv/iep28Pe6l2kZaiPZlMT9iz8Ynhwsy9KDrNr+M7j8F15/saKoCj/Z/wuern0BZ8BFQVIen17+Ub6w8p8ivoYNsoH3zb+duxfehUEysL/zMD/e9wu6Ww7j2fYHPG/9CgDT8hsxFi2e4GgT0+HqosPVhUEysDgrfhN40CeAd827DYBn616maagl7NMXqN8X18+aa4S8sYzlq2n29jLkd2I1WOJSzhmiokQ/F52ygjNG70NN08JB1hXFejlol7snXA4/GYZnsuQoywVBL6cDONR1FE/wmWLI1zMwSsfkgiy1v40zTv0ZWJFaOuWBx3jcXH4d6ZY0uj29bCnQn/Vq55lJH1ftaSQAbPHo999rSi+ftp4n08Ir9GyWsxf/yfGzWSG/rLMDiRpk6fNJOaOITQ1v41G8FCUX8LkV/4gsyezp2M+uttjuh/3egXCW8bbKGxK2J22qSLggC6CiooLf/OY3HDx4kJ07d/L1r3/9Ap+rhx56iJqamgv23bBhA3/72984evQoW7du5YEHHhi1V2u2YcguAYORIrd+I46XKfHZoNFjoTE1LM0sSRIfXnAXmdYMejy9PFnzzKglQQE1QGswkClLnVyQFUkmq2mwhQHfIBaDmXkZF6aNDcX6Cklenz7Bj1eQFTirl1LJ6Xp5ov/oJpx//QaBOJRzzCa0gI+6rb8GIMsXIHXBFdhu/jKyNSU8Mc3oOAvMzZ6sPk8/9Y4GJCRW5S7j/sUfYkFGNT7Fx88PPUaHq2vE9qqzLziRkLDPuwhz5Vrst3wFLEmoXWfY9/J3eKtZ7/25b9EHwqvsoBs75yfloWpquAwrHtT01dLgaMJqsHD3wrv494v+maXZi2J68G0ovITPLfggSZKRpqEWfnjs99TVvgN+D4a8eVguem9cxhyaIM9Lr8RmjL8c78bCdazIWYqiKfz26BMoZfqCQaDhwIT9Fu9WNDVAoHYnECwVDGZzF2RUx62cEyAtp5rM4MJifdPemI7R4eqiy92DUTKwsfASZEnGr/px+CZvWN/v1YWWUgNq1OWCAOWpJeTasvGpfg516ZlTQ141IKENdKC6Yq9Y8R1+mQar/kyvypq60rlIsBot3FmtZ37eMftwytKk+7JU1wCa28GhFCsDARdp5lTW5q2Mw2gjQ89m6cqkvoPjZ7PKg6ItTUMtCdkrHspkDaVk8k7zuYCoKr2cWyp0mfo/n3qGzvOecZHwytk38asBKtPK41ZKPJtIyCBLcCGSwYQlr4Iir36BxkP8QtM0Grx6VuL8IMlusvHRJR9GlmT2dhxkV/uFqxitznYCmoLdaCPLOrlyzMJgJqvN2THmCmNosrU4c0G4XGs4hrxqMFkpGNIfnvEIsjS/B6VFf/hZr/0stpu+hJSUgebowP3c9/DsfPJd0buhuvpxvfAQjcHJVGlKMZaN/xCWrzWWrgDZSEaffhPu9faHm7nnCgeDk6DKtDLSLWmYZCOfWHY/pSlFDPmd/M/BX48o4w0ZtBryqjCm6CV4hvx5JL3n6wymZfOXFP13fkXWMpaOkpldlqW/Fvrdx4NQWdLFuSvZUHhJTBNizefGX7MF1wv/ScELP+Wz9e3kewMMGg38qiSLoxvuxHbbvyHFScL/SDh7Pfms2GhIksQ9C99HuiWNTnc3T/cfRbKlgs+F0ibKg0dDaT6K5hlEsqViKF7KieBCwKKs+E6iJEmmLFj+fbbzWEzHCAfpGVXYTXYyLelAfBaCBtx65j4toCJHWS4I+m8vlM0KXZuSJQk5aIatdMS2kKc6+/Cf2hYOsuKZXYyV1bnLKU4uxIvKOxl2lM5JBlm9TWjAlizdM/TKkg0YR5kXTCWmhZfr8wFnH/6T74y5Xa4tG5vRFlyYHr8lYiYIZbJe97fhV/1UpJayNPj8ub7sKualV+JVfPz22BNRBYnd7l62te4C4PZ3YRYLRJA1q7AUzqPYq6+WNAw2j6lUFimaq58moz7Rq8hZeMH7lWnDVzGevWClfnip4GQvnhxbFkbJgE/x0evpG3Wb4f1YoyEZjBgKFpLnCyABg/6hSa9WBpqPghJASs1FzijCWLKMpPd9B+P8ywAN/+FXcD39jUk/MBIZpessrme+hdp5hmabnlEuL1kz4pxLZhuG4iWkKCpmZFRNpWeM8zhbOdB5GIBVuedUuqxGK59Z8XFybFn0evr434O/CZf3hcrNzJVrRh4oLY+/VFXgNMgUeP1ct28LgcaDF3ze8mBf1rGemrgErJ6AN7xavnT3ywz9/nM4//ZN3K/9DM+OP+E78hr+s/tRuhvQvM4R9xdNVQk0H8X95iMM/eGLeN75TVDwRCMndwH/XH4byzMXEkDj/zq28UrDW5MeL8CQ38mZYLY9nv1Y55NksvPRJXcjIbGrfR+HS/VMeaA+tuzJXMd/KlgqWHUJHtVHvUPv3V0cx36sEGWpehagIcZFs1CQtTz43MgJSlJ3uSev9Nbn6QcgVTYjmazjbzwGFwWDrJq+2vAiTagvS4mxL8t3+BUGJI0BkwFZkikNlqvNJLIkc1vlDQDsSLPT72hF88VeCq32NHLKbqbdCBaDmY2F6ybeKc6MyGYdeGHMBVdJkihPDZYMOhJL/ELzOtFc/fQaZbb36YtKt1XeGH6+y5LMR5Z8mCSjncbBFp4780rEx365/nVUTWVhxrxRq4/eDYggaxZhKaymwBtA1vTemAHfhX5i0eDvrqclKHpRkT6690BoFcOn+Pjt0T/iH7aKEcqmlU6yVBD0Po+8YGPuaCs9vZ4+modakZBYknVhQBjCWLwUswbZqv7TbhmcXDYr1FNjLF8dvulIliRsV34c243/jGRPRx1ox/X37+Dd9dScy2r563bjeu57aM4+5PQCWtP1jMxo/TumirVIQGZAn5zPpb6sfu9AeLJ/fuNuijmZz638J1LNKbQ62/nl4d/hdfWjBEVSTBUjg6zXG97hlKMBs2ziXvIwBny4X30Y33kroeWppSSbknAH3NQN1E/6OxzqOopP9ZPtC1DiDaB5h1C7Gwic3Yf/yKt4dzyB57WHcf3tmwz9/rMM/e7TOP/6dVwv/xjnE/+K+6UfEqjdAYoPKS0f80V3kfThH2K/9aukLLqKf1rxEW4suxqAF+s30R2HSezxnhpUTaUwKZ8s29SKF1WnV3BT+TUAvEAvfkm//oWy6Eg0nyucpTXN20BNby2qppJnz5mSc1RZoJvWNkpeVH90vbBDvnNBeihbHLaZcE8uk6VqKgN+3XIkY1ipb7Rk2zKpSitHQ2NPUK00HGTFkMnSPEP4T7zNwRQ96CtJLsJqnNh4eTpYkrWQitQy/LLEW+k2lO6zMR9L6WliS7pu8Lmh8JIL1FCnCz2blYnm6h83m3UuyEqsviwlWCr4Zm4mSlAEaUHmSDXudEsa9y56PwBvNG7meM/EJeztzs5wBdRtVTfEedSzBxFkzSKsRfN08Qu/Hug0TLIvq7njJAFZwoYcXt07n/AqhslO01Arz9W9HH4vpDJXMkllwRChksFW54X+IKEsVmVaGcnmpDGPYSzRJ8D5Ll1ytMUZe5ClqQqBoB+YsexCXwdj6UqS3v9djNXrQdPwHXoJ1zMPonRNfkI802iainfv3/C88XNQfBhKlqPc8q/0BTODo51zY9kqkAxkefTVyclOYmLFd/R1nH/9Okpv/B5mBzuPoqFRkVpGhjX9gvezbZl8dsXHsRqs1A3U89tDv0XRFOSMQgzp+eHt6gcaeL7+VQA+MP8Oym54AOP8jaCpeDf/Fu/ec/2PsiSHSzbioTIYKkdaNejBvPhq7Hd9G9sNX8Ry6b26SEXFWuScCiRrir6D34Pa24zSdBjN1Q+WJEyLr8F+xzdI+sD3say6DTnl3H1DlmRuq7qRRZnz0dDCClWTYapLBc/n+vKrybCkM6C42ZmZhuZ2oHTWTstnzxYCZ/aC4kdOL0TOLou7dPv5lOQvQ9Y0hgwy3a2Ho9r3WM9JNDSKkwvJtOoLROeCrMktAg35nahoSJpGqn1yweX5JYMh8Qu1uwHNH518tu/oJgIBL9sz9TLLy4qmP8MzFpIkcXtwwr07zUZXW2wloABN/Q3U2s3ISFwZVDudCSSDCfOqUG/Wi2MutJYHM7KJlslS+1roMhnYb9PDgdsrRw+IlucsCQvHPH78zxNWCb1Y/xoaGsuzl4S/+7sREWTNIowZBUgWO0UevWRwsn1ZIdGLElPauMpD6ZY07lv0AQDebNrCsZ6T+BV/OONUNkllwRAh8YvRvLIinWxJqXlIKdnke/UbXfMkMllK+ynwOpGsKRjyRm8clixJ2K7+JNbrP49kS0Xta8X17Lfx7nl61jbNawEfnk3/i2//c4CuEme74Z9pCqoK5tqzsRkvLI2RrMkYCheS5ddL27qnwUj3fPx1u+jZ9UcO+LpwvfNYXLxYAA506ZO71bnLxtymOKWQTy3/B4yykSPuNp7NScFQtjr8vtvv5rfHnkDVVNbkrmBdwVok2Yj1io9jXn07AL79f8fzzmNowYxxqETucPfxSZUH93sHwl48qwY9mBZchiGrBGPZKsxLr8W67kPYrvscSXd+k+T7f0byxx7B/oHvYbvpX7Fc9hFs13+R5Ht/inXjfRhyK8ctD762VJeh39G6G6ffFfOYA2ogvGI6XUGWSTZyc8W1ALydYcMrSUJl8DzCqoJB4+aQ6MWiOCs/hjAbzRRK+v0mWlPiw6Oo0Ya9/CbZk9Xv0Uv7khUVU1L0yoLDWZ27HKNkoNXZTvNgK3Jylm4loKkoUajwaT43vmOvczjFyoAMaeYU1o5h/DpTzM+oZp4pA0WSeK0vNpsETfHzjsEJwOqsRePaTkwHpgWXTZjNKgtmsjpcXXFVjJ0sal8Lr2cmoUqwNGsRFeP0791ZdQuFSfkM+s95C45G02Ar+zsPIyFxa+X1UzX0WYEIsmYRkiRhyK2k2BMf8YsGnz5pDqWxx2NZ9mKuKN4A6KsYJ/tOo2gKSSZ7eIVwshSOIePuCXg43VcXHsd4SJKEsXgpBUGBkNZJZLLCpYJlK5Hk8S8VU/ka7O//LsaqS0BT8R14Hs/bj8b82eOhBXx4tv6BQGv8PZQA/MdeJ3B2H8hGrFf+I9Z1H0KS5Yjk+o0Va8NB1nSXCwbaT+N5+1GezEvjT/lpbPa3TyitGwkDXgd1/WcBWDlOkAV6c/1HF34ASdPYk2bjNZv+t9A0jf878TQ9nj6yrBl8eOF7z5WfShKWte/FctlHQJIInNqC+9WH0VSFhZnzMUoGut09dLhiN9fe034ADY1yt4+spFzk7PJxt5eMFgzphRhLlmNedCXG8lVhkZOJWJBRTXFyIT7Vz5aWnTGPuba/Ho/iJcWcPGn10mi4JH8NubZsnKhsS7cRqN876f7XuYI61BMWAzHNW0+Hq5M+bz9G2ci89Mop+9wyu/5sCC0MRoJfDYQFOYY/N871ZPVMeuECdNGLaD2yzsdusrM0OMZz2axQX1bk6qL+k2+jeZ3nxCCKN44qEjXT3FZ0OQB7JSftzujva90dNRxONgNwTXBRZCbRs1m6FcRYvVkp5uSwQFhDAvllNfc3cihYWnrrGFmsECaDiY8tvQeTbOJE76kxqxVeOKNXa6zJW0FRckF8BzzLEEHWLMOYV0VRUPyi0RG7+IXmc9Fk0CeAFTmRrRLfWXUzRckFDPmd/O7Yn4D4iF6ECHlltbs6RyjYnOg9TUBTyLVlk2fPmfA4huKlFPj0/dudnTFJpmqaNizIWj3B1jqyNQXbNZ/GeuU/Abr0e7wyKcMJnNmN//gbeDb/bkomf/4zewCwrP8QpvnnyjBCQf14mUtj+Sqy/Pp37hql7HOqUAc68Lz6U5qNUGvXH75b0+04d/8F1TM58ZNDXXqpYHlqaUQLCku9cEeX/pmvdu3jzcatvF2/g73tB5ElmY8uuXtUKXLzoiuxXf9FMJhRmg4TaDiI1WhhfoZeH394EiqDw0sFTdXrp1TlSZIkrinVJ1FvN2/FP4FR51iEsxBZi6bV48cgG8KCP5szknC6elF7Ip/cz2X8p3cAYChYiJycFc40VqdVYDaYp+xzK3L1Z1SD4gwbeU/E6b46vIqPNHPKiPLmbGsmEhIexcuQ3xnzmIbLt8fikXU+oZLBvR0HUDV1mF9WZH1ZmuLHd/hVTtvMtBl1I9mNRZdMelxTQWXpRSxy+lAliRdPvxD1/m83b0WVJKoVY1x6wuOBacFlSMlZaO4B/CdGF/4J92UlkF/Wq5q+GLoqtZKSlMIJty9IyuP98/TKi7/XvXyBR2T9QANHe04gS3L4PvpuRgRZswxDbiUFPl38YsjvpM/bH9Nxhjpq6TLp8s0V2ZGVeZgMJj625G5MsgmPoj/oJmtCPJxMazpWgwVVU+kcVsoRKhWM1M/HWLiIdAWsioqiKReoIkaC2tOINtQDRjOG4iVR7WusXgcGIyg+tMH4Z3OUXj3Y0RwdqH3x8UsLoQ71onbVA1LY+ypEKMgqGeecy/Z0ctP1+utuT19cDD8nQvMM4XrlJ2jeIbbknQvCHUYDh80Kvl1/mdTx94dVBcfPYoUInN3HJQ4PNxp0IZenTv6dX+9/EoBbK64ftxzDWLYS8zL9weQ//iZwbhU+1r6s5sFWWp3tGDSNZUNeTNVT36OxJncFGZZ0Bn1D7Ok4EPX+mqaFjceXTlOp4HBW562gMCkfjyyxJd0uSgaDhNQWjfPWA3C8Vy8VXBxn6fbzqcjT78GtFiO+CGX1Q9fL0uzFI4J0k8EU9qSbTLZ9uBFxLB5Z57MkawFJJjsDvkFqemuHiV/UhcuHx8N/ahuaq58t2XoWa0PhxdhN9kmPayqQjGZuUPVx7u89GZXdisvvZsfQWQCutM68amIIyWA8l806+CJa4MLFgJBfVsNgYvRl1XfXcNwmI2kat1TfFPF+lxZezKqcZaiaymPHnsATONc3+Fwwi7Uufw25ESyKz3VEkDXLMOZWYdIgzxfqy2qJ6ThnO4+hSRIZmoEUc3LE++Un5fH++beH/zueq0iSJIWzWSFTYlVTOdqjPyyXRzjZkixJGHIryQ9ms5oHW6MeSziLVbwMyRjdCq0kG5DT9BS52h/b+RmPkHEgEPfJX6BB/95yXhWyPT38+oB3kH7vABLShKtdWWUXYdA0FDT6PLGbaUaCpvhxb/oZ2kA7famZHDHrQd2aXF2RbHO6DV/NZpSO2MQLHL5Bavt1IZNVORMHWZqqEmg4CMCNVTdxedGlaGj4FT8LMqu5ruzKCY9hWnQlIKG0HEMd6Aj3k9QPNDDoG4r6O4QUnhY5vSRnVyCn5UV9jGgxyAauKtGzoG80bo462G51ttPj6cMkG1mYOf1GqrIkh0tntqXb6D8rpNw1j65GCbovnk/xU9uv9wstmgLp9uHk2rOxIuOXJZqbJw7aNU0b1sd7ofR/WPxiEn1ZoSArVYnNI+t8jLIxfN/a1b4fOaMQzHYIeFF7xs98aKqC79BLtJqNnLbIyJLMVTMoBhEJJdnzWD6oT86fD07MI2Fb6y68qOR5AyzJiW4BdKoxzd8YzGY58B+/MJsVFr8YaEqIEuTn63Q59tVujYL0yL3UJEni7oV3kWFJp9vdw59PPQtATW8tp/pqMUoGbkqAMs5EQARZswzZnoqUkk1RqC8rRoXBhqDCTZkpPep9Ly24mKtKNlKZVs7CjOqJd4iCwmR9AtgW7Ms6M9CA0+/CbrRRmVYe8XGG92XFojAYCjaM5ZGVCp6PnBE0k+yNPsCbiJBxIExBkHU2KM1cPlJ2vCmYxcqz52AdRfRiOObKtWQG+7I6g71MU4GmaXjeeUzvWTBZ2bl4DSoaCzPm8aEFd2I2mGm3mKi1mfBsfRwtBq+pUKlgWUpJRPLUSsdpNM8gWJIwFi7g/fNv5+rSjSzKqeZjSz8cUdmbnJKDoUQP6Hwn3iLDmk5JciEaGsd6ojPHVVSFvR0HgXOlgtPFpYUXYzVYaXd1RiT5O5xQFmJBRjWWKSxDG4/l2YspSy7CJ8u8YRgMSx2/WwkEfdHkjGJkezq1/WfwqwHSLWkUJE1t4C5LMmUWPTCq75vYk7BlqI0+bz8m2cSCjAuD9Ow4KAz2BfdNDahISfHpSw6VDB7qOoJX8Z8rGZzALytwZg+aozPci7UqZ9mUWx5MFkNuFdf2OpE0vVqlfmDi7E5ADfB281YALut3YchOLNU6yWA8J2J06KULslnFyYXIksygf2hMP9BICZw9gHf3XyLKco7Gqb46apwtGDSN6w3RZ5zsw7wFd7fvZ1fbPp4PemhtKLokbr36sx0RZM1CDDmVYVPiWMUvGrz6BR6LtKYkSbxv3u18ac1nJpxwR0vBeTLuR4OTrSVZCzHIhoiPYxzWlxWtV5bq6NJXDiUZY+mKqPYNIWfo2Z54Z7I0v0cvYwSQJNTeJtSB+PQ+aV5n2Nvp/OAyklLBEHJyFlmS7svS0RKd5HI0+Pb/XfdtkmS0q/+JHX36b+Xa0iuwm+xsKLgYgM1Zqag9jeHyu2jY33kEiKZUMBicl65Eko3IkswHF97Bt67+EunWyL10zIuv0o9XsxUt4AuXzB2Jsi+rpq8Wh28Qu6KywBXQhVmmCZvRGu4Jeb1xbP+Y0Zhu6fbRkCSJ24IlNLtSbXTXbZuxsSQCSosut20o0s/JcOn2qezxC1GepQccjf4BNN/4qpWh38/CzHmYDaYL3s+xBxUGJxFkDQSNiNNlK9IonxEL5aml5Nqy8al+DnUdPVcy2D52kKVpGr6DL9JvlDmUpI8jpPCZyBjyqsn1K6we0gORFyLIZu3rOES/10FKQGHlkA85feIeounGNH8DUkpOMJs18pljNpgoDgpBTEbKXdM0PJsfw3fwRQJ1u2PaPxQQXTTgJjs9tmC1Kr083Hf1x5N/pd7RiEk2cUPZNTEdby4igqxZiCG3kmLvOYXBaNPOasBHo6zvX5E3c5OY0ShKDikM6oHRaBK8kSDnVFCg6qpKLVEGoqEsliF/PpI1Gb/i59dH/4/fHnuCjgiVkMJBVpxXv9V+/e8i2VIxFOrnLnA2PtmsQOMh0BR9pfq8krKw6EWE5aE5wfPY2RO5/HA0+E9vx7fvWQAsG+9np+bAp/goSi4Il5ddVbIRCYnTVgOtZiPePX9DdfVH/BmDvqGwqmUkQZYulqKfi1gzoCEMJSv0shPvEIH6veFS2eO9p6ISkggJXiwf9GApXoJsS53UuKLlyuINyJLM6f4zFzRIj8WAdzC87dIor/t4szBjHlXmTAKyxKtd+2d0LDNNoEW/FxuL9d/iiSmWbj+fUO9wk8U4YWYn9NwYXmKuqQqezb/D/cYvyA6qvE2qJytYupsWxeLJREiSxEVByfXd7ftHmBKP9ZxXmg6h9jaxPSMFFY356VUJIwYxHlJKDpI1hWt6BjFIMif7TnNqnCylpmnhxZoN/W7M6QVRl/JPB5JsxBLuzXrpAqGWc35ZsYtfqP2tesUE5ywVouFYz0nODDRg1ODqPld4vhILN5RfTXV6BYqmV4pcWbyBNEtKzMeba4ggaxYi51aS7w1g0DScflfUaeeezhqGjDKyplGSM7OTmPMJZbK6Pb00DbbS4epEluSoG6sl2UBhznwkTWMw4J7QOG84oZK50ET5UNdRDnQeZm/HQb6z+8f8ueaZCXtjhgdZ8ay9DpUKyhlFGCv0kj5/nEoGQ6WHxvILfVUikW8fTl6efr66vf1onuj7iMYj0HoSzzu/AcC84makBRvDJSTXlFweXlXPsmWyOnc5AFvzc8HvxrvzzxF/TqhUsCSlKFxeNB5qbxPaYDcYzGFT7FiRZBnTQn012nf8TUpSikgzp+JTfJzqjyxw9QS8HOrSfWhWT3OpYIgMazoX5em/pzcaI5PTP9ZzAg2N0pTisEDBTCFJErfN041G95gDdHSNP7mfq6iOLjRHJ0gGDPkL6PX00R68Ny8cpRxvKghNTrvMBoZaxvZX6vcOhBeFlmSde755dz2F/+TbBOp2kR22mYitJ8sd8ODV9IXKjDiX5YVKBmv6ahlMzQCDEc3tQHOMXrHgO/AiHlliV5quWBpS9kx0JElCzq0kM6CyzqI/L58/88qYz8uTvadpdbZjwcAlDjdyVuKIXpyPcf6lejbLMxgWiwkRjyBr+CKD0nIM1Rn5HFDV1HDWcL1TIVVRMWQUTbDX2MiSzEcWf5gUUzIppmSuLUv8LOp0IoKsWYghuwyjJJMfzGY1RJmpqe/Qyz4KNCOWBFsJSjHrFyrApga9cXReeuWoktcTYS9eHvZsilS9SPMMobTrZTChYGNXh76CnWFJR9VUNrfs4MEd/8krZ9/Ap4zu7i6n5oJsgIAXzdkb9djHIpQZk9MLg0GghNpZF9VNdjS0gI9As14aFwreQvR7BxjwDSIhURyBxCtAbkYFAD0mA4GG6NXlxkLtb8O96WegKhgr1mK++H3sbT/AgG+QdEsaa/JGlneGJhwHzSr9RgOB2h0EWiPrazoQLBVcnbM8ou3DQWrxEiSjJdKvNCamhZeDZEDtqEXtbQ5nc49GWDJ4qOsoPtVPti9AiSJPOrsWK6FzsL/zMN3uia+FWLPXU8W8vKUsCJh0uelT0ctNTydawIfSeSbuTfWBVv2cGPKqkMy2cBarPLUEuyn6e3MspJiTyTTY0SSJs11jK22GSszLU0vDK+r+U9vwHzlXjpY5pC+6Of2umIxhB4KiF1ZFxZqcHfX+45Fty6IyrRwNjb1dRzHk6P5jo2XvAm01KB2n2Z2WhBeV/KS8KVd6jCeG3CoArnZLmGQjZwYaxuw7DWWxLtbs2FQNOTOx+rGGI8lGTFV6ufr5fpYhU+KmwWaUGPqEgfAcBQBN08vmI+RQ1zGahlqxGMxc2anfj+X0yXlZZVjT+ca6B/j/1j1AsilpUseaa4ggaxYiGS3ImcUUeWMTvwjVApeZE7MxsTBYahaSzo61L8NYvCTcl9XcH5nPTaDxIGgaclYJckoODt8gJ3t1n5LPr/onvrjqk5SmFONRvDx/5lUe3PEDtrfuuUA9TZKNyGn69xguVDFZlFAmK7MI2Z6OnKc/pCZbMqg0H4OADyk5CzlrpMpQU1DBMj8pN2IRgpzg6m6PyYCvfs+kxhZCdTtwvfxj8DqRc6uwXvUJQOL1Jj1DclXJRoznGW+WpZYwL70SFZWdlXrpjXfb4xM2Cw/5nJzq10tXJjIgDhEWSzkvSI0V2Z6OsUIPjPwn3hoh5R7JJDpUKrhy0IOpbDWSKb79k5FSlFzAosz5aGi8NYZ5ZQif4g9fb8uyE0c57JYc/Tzs97RfYJaeSPj2/x3Xs/+Bv2byJtzDUZrH7seaTsrTywFo9PWNmSEPiaaEgnSloxbP5t8CIFn1oMvY3x5W1Y2lL2ukR1b8BSZC2azhJYOB9gv9snwHXyAAbAsKXlxbcvm0espNllCQldzZyOXFlwJ6b9b5z9OmwVZO9p1GlmQ29Orn3ZDAmSzQveQAlPOCrFx7NjajFb8aiEmUS9O0cMBtrNQDOf+pbRE9E4Znsa7MXEqSqiElZSBZJh8Y2U12khLUMmAmmT1Xo2AEw8UvmqKUcW8Mil6EVlQSjcJgyaCGftOINciSU3IokPRV1ubuyMp8zjcg3ttxEFVTKUstIc+ew/yMKr689nN8dPGHybJmMOBz8MeTf+H7u/+bYz01I250U9GXNTyTBWAKTugnqzLoD33v8tUXNLE3RFkqCJBpzUBGwi9L9LedQPNFv1o8HC3gw/3aw2iDXUgpOdhu+CKS0czx3hranR1YDRY2FF486r6hJvCd0iAeWwpqXyv+I6+N+3mHu4+hairFyYXk2ideqR4plrIy6u83FqbFVwN63f28pCLMsok+bz/NE2Rm+70D1PTpsvWrBj2Y5k29N9Z4hM7B9rY9OP1jixbU9J3Gr/rJsKSHG8QTgYp5V7JkyIMmwQu1L870cMYk0KRnXwOn4ifSoWlqeKJoKFqCoiqc7NV/W9PVjxWiPEPP6jRZTARG8cvyKT5q+kJB+mJUZx/u134GagBj2SrMa+8E9NLeHJt+XcdSMtgX8shSVKSkyRsRn8+a3OUYJQOtznbaM/RxKh0jn2FKdwNK05H/v707j5OjrhP//6qjr+mZnvs+c05Ocl+ScCO6XOoquguiLrorILr6W3Xddfl6oOAe7ioiD/2irHiyftdVUcRFEQyIgJCEQEjIOVfmvq++qur3R3XVzGRmMkd6Zno67+fj4UPS0z1TSU1X1/vzeR8czPLTS5yQN4utJeNTvVOZVrQEULD627micAt+zUfDwGn2t49NB3VSjTcVrCWn266LTuV0QcDuDKloWAOdmP0jszpVRaU6yz726dapjmYNdNjZMYqGb9dfgKZjdjdhdk7dSOOFln20DLWRoQe4WLN/r1KxeUg6kSBrkVKLlrg7WXUzaH4RN2I0Ok0vis6tbmSulGaONF0oC5ZQcA457+WJ4X9Ng1N34LPiEeIN9sXdSa1ydgN2lIzsTqiKytaSTfzTzo/z1uVXE9ADnB5s4esHvsXX9j9AQ//YQChZQZYVi9g1P4wEcHqi1brRfBgzPP26szHf1zQw6sbWoY3m1DfMpJhaV3W3hWunlmiqMUuWZRJ+8gHM1mPgzSDwpo+6DRx+U5cohC7bMWlK6Zr8WkoyiggbUfattv+9Ii/+DHNg8tS1kQHE00wVTASpWmktin/6c+emopWusndEY2GUk39iVWIe0cGOV8/6uhda9tmt54ejFOhBtIqFfa/X5i6nPLOUqBHl6aY/Tvq80bsQ89GxbrrUzHyusnJRLIsDXUdmPTpjLlnxCGZiULnRchRzKDkz6szOBrvI3uNHK1rCyb56wkaYoCcjqcPop8OpZ2nw624jjtEOdx0lZsbJ8+dS6suzF2aGe1Fzy/Ff+tdo+fbrza7GkVlZs9jJctIFQ3FjTnayMjwZbtOXPxndgILV2zrmnEb3/xIL+H2xfbN8ScWFeM7YyU91ijfD/SzL6G7h0so9APzyxP+6u1nd4R5ebNsPwKWhFYCFEgiNmeOYihSPH7XITps3zkhRr0kscJ/qnXmQ5exiqYXVqMFcd0E4NsXCimEaPHrycQCurLoEX68d+KnnUI8lpiZB1iKlFS2jONH8Yjg+PK1aB4DTba8RUxV8pkVJ8ao5PsrZKQuOrGCfawvnqrKNALSZw8SnSBEzGg+B4aTMVdE82EpDfxOqorpDIkfzqDpXVF3MZ3d9kssq96ArGoe7j/KlF77CQ4cepj/L/vA1epITZJm9zYCF4s9ygww1VISaXwWWhXFqdrVPRstRrMgA+IJuaorDsqyRIGuGN1SFiR2gTo82rvh3JqJ/+h/iJ54HVSPwxjvQEh/K9X2NvN5z3B68WTn54E1VUbk8sZPyVKQJq3gZxCNEnv3BhM8fjA2N7AJNu3V7croKnklRFDyJdu6xQ79zU6CcYGQyzuLA5v4w+tJtKAt886Uoirub9WTjM8QmeC+alunWm61bwNbtk6mo3s7GfrtT2CMnpz88db4YHfXELZPTXh0LK2m1kG7r9tJaFFXntcTMs1W5K+Y9Na0yqxwVhX5do7N1/HvAbf2fv5rI3v/EbD8JvqC98+0NuDeU1lAPhR47dbB9aBbpgokh69lxEyUz+TtZMJIy+GLHK5BnX/OcVu5mTwvxEy9wLOChmShezcue8oXdrZ4tJ2XQaDvO5VV7yNADtAy18UKL/fv7u4anMS2TlTnLKB+yhxeream9i+XQEymDZ9YB12Q7zS9m3sbdqcfSSuxUXc9KO80yfuzZs6bB/6H5BTrCXWR5M7m48sJRTbRkJ2suSZC1SKk5Zei6zx24O915WSda7Q+hSlNDS9Jsj2QrDRa5/32uxe8FVZvxGyaGotDcdvaBqGemzDk3qmvzV5HpnTxnOejJ4M9XXMs/7fw4W4o2YGHxXMuLPNRjf0iY3U1JKUR3UwXPuCi6XQZnWZflBgjVG1HOmEXWE+mlPzqAqqgzTt9yOvJ1ejTiDS+PG8w4HbHjzxPd9wgA/j3vRS8b+X34baIWa0vRRnL9OWf9PttKNpHlzaQn0suhtTtBUYif/BPxxvFdyl5ut1MFyzNLKc6YekijOdyH0WqnKM1FcwnPyt2geTC7Glht+VFQqO9vpCcy8U5FY/9pTg+2oFkW6wciC9JVcCJbijaQ48umL9rv3kCN1tDfRG+0H5/mZWXusgU4wrPzLNnCFV2DqJbFoc4jHJ/DQduzYbad4Im8IF+tyuNAps/dXT1Xbuv2crtG7lCXfaO/EA0WvJqH8kQ6eX24a8zOjmmZHOy0A6/VfQPuDL3AFbfbjYgAxRtAybLf0/mGfU2eVbrgkP2akGGhBOamA+ba/FUE9Qx6o/2cKHKCLPs6Ez3wKGCxt9TO+riwdDsZi7QexqkrNtqOE9ADXFl1CQCPnnycgeggz5x+DoArqi92U+JSPVXQoZUl6rKaD4+5B3B2ZFuH2hmOzyyVPu7UY5XaC6JaxTqUQAgr3I/RMP7zbCA2yH8ffYQfv/4zAK6qvgyf5nXvJ86ls6CYmgRZi5SiqmiFNZTPcChxndP0wpO60+D9up+3Lr+aK6suOee6MdUboBS7WUND0+Qru5ZpYtTvB+wbZdMy3RtBZ0VxKgWBPP5q3Y387aa/AeDkYAsxVYXoMNYM5jNNZnT79tH0mq2AXZw+09one7aTE1yOb9jg/F6VBovxTrPphcNJx+nMyIB41K0XmS6jo47wkw8A4LngTXhq97hf6xzudlP6ptOy2KPqXFJh73Y90fUK+hp7WGL4me9inTF36qX2RKpg4XQbXuyzm6UUVKPOwaq24gu6Q4T9r//RTTV5ZZLdLGdxYPVghGCwALV4edKPaTY0VXN3HH9b/9S44nZnF2J13sqUTHtSs0soDJWytc9eTT9bu+mFYLSf4GiG/R49kuHDaHp1yqG9U7HiUTc9SStfS390wK0BXp03v/VYjuocuzFPg18f01Sgrq+R/ugAPsVDxb7fAuDb9Zfo5WN3RbU8e0c+b9i+Vs6q8YUziFgPoKhzcxulqzqbE91SX/La7xWj9SjmQBexo8/Q7NV4XY2ioJx1Jz/VuTtZ7SexTJOLKy8ky5tJR7iL+w48QNiI2F0T82rtuldw0z5TnVa8AlS7LssaVZeV5c0k35+LheXWPE+HOdSL1dsCKG7WiaLq6MvsXczY0ZGUwZgR4/G6J/nMs//MEw17MSyDdfmr2V2+Eys67HY9lp2suSVB1iKmFS2jIjyzDoN1UbvphbNdnaquqLqYtyz/s6Sko5Rl2KuYjV2TzxcyWo/adQeJlLljPSfojvQQ0P2sz5/ZbtryRMt5E5POHHvVNBl1WWc2vXCouWV23Y4Zn3Htk9lZjzXQac92qhjfza0+cUNVmTXz1S4nyOrKsHcBZ5IyaA71Mvzrr4ARRatcj2/7DWO+/rvGvZiWyarcFVROs638nvKdeDUvTQPNnFy+ASWQjdXbSvTAr9znDMWGONLlpArOrB5roiA1WbyJBhjxE8+zLse+KTk4QSt30zL5U6u9OLCpP4xn+c6Uqm26sGwHfs1Py1AbhzrH7iyP1GOlXqqgQ6/ZwuVdg+gWHO05weHu8R3fFkqs7QQt3sQA9gw/mAbx+pfP6XsabcftFOpANmpuGYe7jmJhUZ5ZSrZvfgdbO5xdgHq/Z0yti5NqunJgCB0Lz6qL8Ky9fNzrVSfI6rM/C3uj/UQmGcUxmd7E3MUc79zOcXMW+F4OtxBRFMyOOqIv/QxMg72ldmbB5qILyE/yrK75pOaUgccPsTBmTxM+zctV1fb1zvn8uaLyIsDC6LKDrMWyk6V4fCMt+M9IGXQWkGcyL8tJF1XzKsZ0BPSsvBCwF/yM8ADPt7zE5577V356/FGG48OUBUu4fcMtfPCC9+JRdXfBVsnISUpnQTE5CbIWMbVwpPlFw0DTuJXhMw3Hw7QpTtOL1L2RSbbKAnvF53S0Z9KcZfdGuWoDiqrxnFPTUnQBnhmmVSqK4nZIbM22mz+YSajLMhJBVndmiH94+i4eOf6Y+/P0JVsTf4+ZpQy6f+/K9RPOdnKC9+pZFLi7NVnEsYB43YFxu0YTsYw44ce/hjXYhZJdQuCyD45ZLR6KDfHM6eeBka510xH0ZPCG0m0APNH8HL5d7wIguu8RzD57lfHljkMYlkFpsJiSUWmrkx5rdNitWZnLOVRq4RLUgmow4qzus1sYH+k+Nu7m8EjXMXqj/WQYJrWDUfQUSRV0BHQ/F5bbXSCduTcAXeFuGgdOo6CwNj81a0UB9CVbyTZMdji7Wcd/nRK7WWa4n85wFzHVDqjbdYgoSnJGO2C3blcUZcFat4+2JHFz2uTzEGkeWWh4OdGRbk3/EFrJSnwX3jzhAoNzg+7raiao2yl2M9nNiptx+k079TknY26DmyWhKgoD+UTNGIfy88EyiR1+il5NZb/HvpYuluHDk7GzchINIlrtsRm7y3eS68sBIDvRNdHq74BYGFT9nOc6zScnZfDMeVkjQ4mnX5flBFln1k6r+VWouRUc9yr88wv/wXcO/YiucDfZ3hA3rXoHn9r+t6zJr3XfDyOlB5IqONckyFrEtKJlFEfj6KbFcDw85QfFqfbDWIpCTswgp2TxDCw8VxXFdkDZ7FEw2sbvZo1NmdtM1IiyPzGIdnvJ7HYnnFlfrQE7cDG7zm1WlhWPYvXZrWtfMXrpjfbxWN0TnOy15385dVnx+pex4tNflT1bw4YxTS9m0FnQUeDPQ0Fh2IwynJkDsZGAZDKWZRF55iG7xskbIOOqj4xbaXu66TmiRpSyYAmr8lbM6JgurdyDgsJrXa/TWlyNVrYajBjhP3wfGBlAPO1drMZXwIijhIrn9ANLURQ8q+0GGHmvv0C+P5eYGXdnSjmcxYEL+sN486vdJiGp5NKK3aiKytGeE24LYyf1cUl2tTu/KBWpeRUooSIu6erHq2jU9TdwoP3sv9PzwWw7SbN3JMXSApp8+oyvB2dy67ES3SlPJOrQanMXLgW1KKMQv+Yjpiq0DHdhDnTRMdjB6aE2FMuiliD+Kz+Eok2ccursZJndjW7daPvQ9OuyeiP2LpZmWWROY7zDuVAUhW2J3ax9OSPXwT+UlmBisSJnacqOYpkJJ2XQbLODLI+q87YV16AqKlcvfSMeVcdIpAqquWUL3shnJtx5Wc1HJqzLOtVXP+2FGqM50fSidOz9W8tQG/9ZksX/Lc+lMdaHX/Nx7dKr+MyuT7CrbNu4jCBDml7MGwmyFjElmIuekeMO3J0qZfBUm/2BWWXqE+5apKuyrDIUCwZ0jZ668cXgZnejnS+tedAr1vNy+6uEjQj5/lyWZldP8B2n8TODdkFyi2pfPM91J8vssTsL4gvSFBnpJPnwkf/BtEzUghqUYB7EI+7q85Tfs6/NbvmsqOhV47sndkd6GIgNoioq5cGZrxx6NI+bUtRTaadcTjXPK/bqb4kd/j2gELjs1nErljEzzpONTwP2LtZMU+EKAnlsTgRQTzTsxXfhTaBoGPX76Xn+YQ4nivqnXY/lBqmb5jwtz7N8J3gC0NfGWr/9+/XKqJTBcDzCgXY7SNycArOxJpPrz2Fr8UZgZP7Ny05XuHNsdDPXFEVBr9lClmGx27S70/382PjhqfPNaD9Bs2/sjefpUMi+HkyxsDEZKzKI2XESsHey+qMDdITta89C3tiriur+fKcua99LdqfQmrBBwRs/4nZfnfD1oWLQPBCPUuixA5eZtHHvcdu3m2hZcxtkAWwvtoOsowzTp6mEFYXnEtMqZrKTn8q0Uc0vHJuLLuCrl9zNhWV2Pepia3rh0EqW23VZg11j6rIqs8pRFZX+6ADdkZ4pv48VHRqpSUs0veiN9PGDw//NF577ModinaiWxc6eIe5c91e8qebySeuonfsR2cmaexJkLWKKoqAVLqEi7DS/OPtuiZP7W+XLnfNjSyU+zUuBbn+YNrSNr2OJJ1qfa+VrUDw+nmu1A7FtJZtnXRNWlujE12wMAvbK0bmkFTkXRS23nNODLe7jDQOn+X3Ts4mUQafL4PRqn5wAYbLZTk7QXhYsmXHKpMOpy+ouKE/8zH1YpjHx8TQdctuq+3a8A71q/G7Sn1r30xvtJ8eXzZbi8YHhdDjpNS+07qMvEMS77W0AHDj+O+KWQUmg0N2JPBvLGKmB88xhPZZD8fjxrLDb9a7qtG8KD3a+5t7gH2h/hagZoyAapzJiuMXQqejySvsc7Gs/SNNAM0e77ZurC1K4HsvhDADf3VhPQPPTNNDMH+pnP6IgGYxR9Vghrx38NeXY773Yydl1GYyfPmw3dMkpQw3muruOxRlFZHgmnkk3X0bmZXmIvPQzXu21MxTWl25CKzj7wpiiau4Kfp5pX99nE2Rlxw2UOZiRdabCjHyWZldjAftDGbxQWkrYilOSUbQgHR7ngursZHU3j2nWMnrhykzUY2l5qV1PfiZF97k7daNTBkd3ypxOXZbdWdKysyYycniq8Q985o//zDOnn8PCYkPhOv6/aD5v6RjAf3L/Wb+Xk1kjQdbckyBrkVOLlrl1WWfrMGhZFvXRHsDO8z7flGfbq1+nhzuwwgNjvjY6VbAv2u+mYE23q+BEShM7Wd2xfsKqCpFBrOG+WX8/J4fayimlOTFY2QkWfnHi1/RF+0fqsur2n3VehsMJLidr2FA3y/lYoxUGEnVZPi+KPwsrMuCmPIxm9rUx/Jv7wDLRl+/Cc8Gbxz3Hsix+m6jjuaTiQvRZpoxUhypZkbMU0zJ5svEZfBuvxn/J+zmY6QdgbVcXZv/U6UNG82GIDtuDMYvnp+W4J9EAo+rUa/g1H/3RAbc7ldNVcGN/GL1sFWowdRdTKrLKWJ23EtMy+dYr3yduGRQG8inOmLoObqGpRUtRMnLIiIS5LNu+yX1w34/d2UnzzbIszPaT7k6WMzi9SU90pKubfGHjbNz5WInufE7tSE0KpKc5x9Dg8zDc386JgL0ItHHVm6b1emfOUn7ETqWcSZDVO2onay4GEU/E+SzaV1HFMzl2HdnlVRfP+5yyuaIGQonW+hZG28kJn+OmCy6ynSwY1cr9zOYXM5iX5aYKlqzkmabn+K/Xf0rUiFITquKjm2/lr9ffTPkKe2czdvQPky7qju4smIrp5OkmPd6h5zGtaCkViTbuDf2TN7/oifTSpxiolkVV0fgucumuInExa/Zqbp0BgDnQidlxClDQqzfxp9b9mJZJdahyWjOSJhP0ZJDttVNW2nLsQONcUgadbkCdoRziZhyf5uX6pW+mKquC4XiY/zn2S7TiFSj+LIgMjruYj/t+Q73uzBW9ZtOEz3F2sqpCs1/tKsxI1DwMd7k/58wug1Z02O4kGBlELVyC/6L3TZh6d6jrCM2Drfg1H7vLd8z6mGAkzebppucYjoeJL93K0Ux7dX59extDP/0c8Zazd45zg/PqzSjzdLOj5ZWjlaxEt0xWqfbu48GOQ/REekcGKPeHU2Y21tk4iwStQ3at4fqCNSnVCXEyiqK6CxMX9QxTmVVGf2SAb7/ywwVJG7T6OxiODtDtsWfc7Sq1F1vaon1E/Jn2wkaiYH4mzpyP5ay2p0KQVZ1YKGzzahzM9GEoCkWBgmlfs5027vkDdn3VTGqyusN2V8JQ3LRTtOfB5qIN6IpG83AHPdE+sryZbCuZ+Lq9WI0eSnwmKzrsptotlvbto7l1Wadfm7guq3fqnax44j18KCeLHx75CQBvrL6Uv9tyO8tz7MYhes1m8Pix+tvd2Y1ncu5DpLPg/JAga5HTCmsojJp4TIuwEZn0w+Jkl33hKo7G8Rctnc9DTAnlifS9Fp+OMWoArZsqWLICNRBydwPOZRfL4aSctYVygJFAaTaczoJOcXtZsBRN1XhX7VtRsAcnH+s95TawmKr2KV6/H7DsrnUTzHayLMudh3MuO1lOYXnHcMfITtvJF7ESN6OWZRL+3Tcxu5tQMnIIvPHDKPrEeeS/SdTvvKFsOwH93NKV1uTXUpJRRNgI88zp53il4zXilkGRP4/SrDKs4T6Gf3EPsSN7J3y9ZZljdkDnk2eN3QBjVZu9o3mw4xAvtOzDwqJ6OEq+paIv3TqvxzQbq3JXuO9LSO3W7WdyUnOpP8At6/4Sn+blSNcxflP31NlfOAeM9pFUwRxfNsXBIrczW3OlXbsx1fXgTOZApz2PR1HRymqxLMtNF6xJgUyIbF8Wub4cLEXhd0V2oLO+cPq/P85OVm63/R7qifQSm8buP0DPoP0Zm21iL2rNg6Ang7Wj6hUvqdidkrPkzsVEdVkOp3W7EsydMLU91WnFy0HVsYZ6sPpa3cfdHdn+Royz7DZb8Shm+0lO+D081G1f699Quo3rlr5pzMKUovvQl9gddOOvPzPh9xrpLCi7WPNBgqxFTvFm4MkppTSRMlg3ScrgSafpRVxDnacPhlTi3My1eXXCja+4q0nxukTKXPUmmgdbaehvQlVUthZtPOef6bRxbwnYQcNsZ2VZRsy9MDer9nkuz7L/PtWhSi4ss1tiP/z6/6A4u0WnXsQyJ19Vd2669OqJV0M7w90MxofQFM2tL5sNJ12wfbgTrWwNeANYw70YrfauS/TFn9rnQNUJXPmhSVPc6vsbeb37GKqiclnlngmfMxOqoro7Kb9reNqdLbW5eCPB6z5tB4SmQfipbxF+9ofj/i3N9pP2gGmPH618fps16Eu2ovizWNndjYrC6cEWnmy0P1A394fRqzaieDPm9ZhmQ1EUd0cxQw+wLLtmYQ9oBrTSWvAFscL9FPR181eb3wnAIyd/7Xb8nC9G2wl38aUi07ku2AsjzXn2+y9+6qUZ1YQaiV0stWgpijeDtuEOhuLD6Ko+JjBeSM6sx67EWJL1+TMJsux/n4yednyaFwuLzuGuKV5lcwYRZ+sZ87rzuiOx8OfVvOwpT916y9lyOwy2Hh/3u+o2vchb+F3U2VB0rxtExkdlmRRnFOLX/ETNGKcHWyd7OUbbcZp1eKgsh7hlcEHBWt5V+7YJf/88K+263diJ5yfsLDrSWVDqseaDBFlpQC1a4qYMTlaX5dbX+Bbv0MJzkefPxa/ZaSXtsV7MnmasUWl1es0mdxdrbX4tmd5z30Yvddq4q/YN+myDLLOnBSwLvBk0Jbp7je72d92yN5PpCdI82Mpesxs8AazhvglXBMGZ7ZRIBVoycT2W83tUlllyTiumhYkhmQOxQcJWzA3q4if+ROzE80Rf+jkA/ovea6/2TcLpQrelaAO5/pxZH89o20o2k+XNpCfSyyud9u/BpqILUDw+/Ffchnfz9QDEDv6a4V//+5iC7JH5YhegzLIpyGwpmgdP7R4yTIsa0z43PZFeNMti/UAk5WZjnc3W4o1cv/TNvHftX6Kp2kIfzrQpqoZebd/0xk78iUuW7GJbyUZMy+TBV3/IcHx43o5ldD2WsyBSmdh9blQN0H1Yg12JtOjpiTuz35x6rF77JrcyszxlztPotMWgnjGjTrBqRjZKIISCRYHHXnRsH55eymCPM4h4nocxry9Yw/VL38wta28k6En9RZSZUvOrQNOxIgPuuBKH21VvEaYKOkZSBkeCLLtTpv1erTtLXVZb08t8uyyHsKqwLLuG953leqmV1qJk5kN0mHjd/nFfd3eycmQnaz5IkJUGtNHNL/rGp6SZlklDrAew59CcjxRFcVdgm712ymC8/gBYhr2iEyrihRZ7N2O2s7HO5HQOao7bHQZnW5Nljppp4XQWrMgaCbKCngyuX/ZnADxa91sGq+2ZNmfWPjniDQfBjKNkF096oXXrsc4hVRDAr/vduUftw50jKYPHniX85AMAeNZfhWfl7km/R+dwNy+1vQzYxd7J4lF1LqkY+bmFgXz3d0RRVHxb34r/ittA82I0HGTop5/H7LX//d2dwEmC1LnmWX0JoLCqa2T1fdVghAw9MGFXxlSlKipvrLmUtYuwS5pnqX3uoyf+BFjcuPrPyffn0Rnu4oeHfzJuNd6yLKzwAOZgd9IGGFumgdF+ihbfGTtZifdt/cBp9Ep7HMF0UwYty3QXYbREPVZdfyJVMDt1dhJGpy2uyV814+DP2c0qwM40mE7zC8uy6DXsADonML8Lls57ZV2KjzmYLUXTUQtqgPEpg4u56YXDbX7RfHiSeVkT12X1Rwf4Ru9++nWNUj2TD17wXrxnWdhTFNXtQhs7Oj5l0L2fyJOdrPkgQVYa0AqXum3cGwbGN79oHmwlioXPNCkpXDnRtzgvlGfaAUWzTyfe+MqYmppjPSfojvQQ0P2sz0/Oh1hJsAgFhQFjmH5NwRruwwz3z/j7OMFZOKfYbR/spCI6dpZuYUmomogR5ZGgff7jp16c8GbO+Xt7arZMmu7i7GRVn2OQBSNt3NuHOu2hproPK9wP8ShaxTp8O2446+ufbHwa0zJZlbuCyqzkrr7tKd/pzhLZVHTBuH8Pz9LtZFz/DyjBPMyeZgZ/+nmir/7GDrZUHb1yYQIaNVSEVrmONYMj6SCb+8N4lm6d952185VWtsYuMh/sZujI8+jtdbw7ZwMqCi+2HWDvk//O0GP/zuD/fJaB73+MgW99gIGHPsTg9z9K7JXHk3IMZncTphF1a7KcRYLKRLOa9uFOotX276gzsmHK79nVZHdC1b1uCpdTmJ8K9ViOqsScIYALZlCP5XA7DMbsWpj2oamDrIHYIAb2NTUnOPvGSGJiWqFdLz46yLJM057nyCLfySpaZu/UDfXY9Y4Jzsy3iToMhuNhvn7gW3SoBjkxg9tqbyBjGruYTpBlNBzEHBrpempFh7EG7N9zTXay5oUEWWlAzaug0FTwmiZRI0rrUPuYr5/sOQVARTiOp7Bm/g8wRTirvM0+HeP0YeKJBhh69SaeS6QKbiq8YNYzoc7k1bwUJFY72xIza2aTMui8piXT3hEq8Ofh1/1jnqMqKu9MNMHYP9jA0WAGVn+Hm8vuGD3babKGDZZluTPXqkLJCLJG6rIU3esOPlayiwlcfivKWVago0aMPzbbO3KXVk6+2zVb9i7gm6nMLJu0zkErqCHjrXeiFi+HyCCRZ75nP16+BsW7cPOCvKsvoyBmsG0gzuqhOLWD0UWVKrjYjf5dbv3vf2Hgp1+k5OmHeWOHvZDyP8ZpWppfsev3BrtgVGOF2OsTN1SZKaPtBF0ejaiq4FF1972W6QmS77evPc05eaBqmD3NGNPYTXdbt5euQtF0YkaMxgH7dakUZHk1L5dV7mF13krW5a+a8evdDoNDdqZBxzR2spxFrsy4iSdLgqxkG2l+ccJ9zOprBSMKmhclVLxQh3bOFN2LVmSnxI+uy3LeUy2DbYTjYffxuBnn/x78LvX9TQQNk1s6IuQWTW+RXM0pRS1aCpZJ/Ngf3cfNnmb7WALZi7KByGIkQVYaUDQdvaCGMjdlcGxd1qkOe75CZQyUzLmfUJ+qytwOg177oh0LowRzieeVsb/tIJCcroIT/czWrGxgtkGWHfA0e+1gZLLC88qsMi6usFewflaSQ5zxKYPG6dcgNowSyLYvwhPoGO5iOD6MrmjuvK9zUeh2GLRvYnzb345n7RVkvPn/m7KF7L62lxmKD5Pry5mzwZuXVFzI32//W/L8k8+VUjNyyLjmk+grL3Qfm++ugmfSqi5ACebx5y1dvOd0F55gnt2QQcwbz5rLQPeheAOo2cVoJSu5LHc1K5QgUVXlR8uW4Hnjh8h4y50E//LfCN7476AomJ0NmAPTn800GbN9pOlFabB4TMpcVZa9m9Uw3OHOuopPYzDxSOt2+zWNA80YlpEI3FJr9tpbl1/Nhza+392Nngm3w2CfnXI7nZqs0YOI1Xlq334+cZtfdNS7TRvcVMG8ChR1cd+yjszLGhlK7HbKxHIzSEzL5KFDD3O4+yheNN57uofSghUzGhXiWWF/Vo1OGRxdeiDmx+L+jRUurXDJpEOJnVzfal/eophDM1fKMktQUOjXFAY0+99Br97Ewc7DhI0Ief5cluXUJPdnJoKUFp/TYXBmbdwtI47Zm+gsaEWAyYMsgGuWvpGQN4sOJc7vczPGpQg5f9ZrNk14wTZMg2dOP5f4OWWzHvg7mpsumLiJUUNF+C+8CTU09eDZpxPHsrt8x4IP3lQ0D/6L34/vwnfbA5MXeNdIUTU8q0dq1PRlO+ZtXpew6aW15Hzgmyz5+PfIvvFfyLjuHwheeQfvfcPfkukJ0hTv4xex02hFS1Ez81GDuWjFK4CRzqbnwmg74dZjOenQDmcXuq6/0Z3rNVXKoGXE7SHbjNRjjR5CnE6fH2puGSiKOyurM9x91jbaMBJkhQwTZZ4GEZ9PlMx8lEA2WAZGh92l08nG0BZxPZbDbX5xZl2WM5S4twHLsvjvo4/wYtsBVEXlPfEcKiNxtJKZlXp4lu2wd7A7691AVToLzj/5RE4TWtFIXdboICscj9AStz9EapIcQCw2Ps3r3vA7q796zeaR2VjFm5J+I18adDoM2h/eM21+Yfa2gmWCJzDSWfAsQVZAD/DW5VcD8LvcIB39LW6KkD3bKdGy/oxdGMuy2N92kLue+zcer38SgPVJKrAuzEikC06j5mG00wMtnOg9haqo7CrdlpRjOVeKouBdezmBy/4GxeNb6MPBs+piUOzdC88KSRVcCBMFHjm+bN692q41/F3D07zSMbJyrVVtBJiw89dMWLEwZneTey0787rgNK1p6GtMdPVUMNtPnnUHzWg7DvEoSiDkFsaPBFmpkyqYDIruRQ0Vk2WYeBQN0zLpSrRnn0zPkH0NDsWNCecLinOjKIqbMmi22WM+nBlZi7nphUMrWgqax67P7m12H68ZVZf1v3W/c0dyvHv1DSxrTgSZM8xSUPyZ6IlrjbObJTOy5p8EWWlidIfBxv7T7opcQ38jFpAdM8gtWLaAR5ga3A6DgQBKMJfB/HJe67InqSc7VRBGBhK3GIOYzDxd0Nn5snJLaR6yd7TOXLE+07biTazIWUpMVXikIMvtKma2ncAa7gVPwC7aTzjRW8eXX7qf//vKd2kb7iDLk8k7V76VN1ZfOqNjnYwzkLg32kfUGD+3YzJPn7ZzyS8oWEP2PLdLXizUjBwCV92B/9K/XtRF4eloXcFqLk10r/zua/9Fb6QPAL1mI2C3crais2/1bnTUgWXR4rd3yccHWXaQ1BHuYtjjQStJ7KCdmjxl0K3HKlvj7oqeSqEhxMmm5lWgAvmqXeM6VV1Wd6LeOdvUFrQeM505aexOXZbpdhZc/L9/9rwsuy7LmKAu69WuI/z8xGMAvH3FdWzxFkJkEHQvasHM//56YmZW/OizWKYxKl1QdrLmiwRZaULJKqRA9dvNL8yY2/zipDPfJBJDLTg/27eP5tyIdKzYQsZb7uSljlcxLZPqrEqKg1Onr81UUaAAXdGImDF6dNXuLBQZnPbrnYtiV04BcTOOT/OSHzh7XYSiKLyz9q2oKLyW6ePlhueBUbOdqi5A0XTahjp44OB3+bcX7+NE7yk8qoc31VzOZ3Z9gosqdiVtHk7Qk0GGbt+QdExz4GfEiLo7jLvTcPBmMulVG91uUiK1XL/8z6jILGMgNsh3Dv0I0zJRs0vtAn4z7jbfmQ2z7QRhRaFLt3fSzgyyMjwZ7gJHfX+ju3t9tlbubj1WhZ0qOBAbdAOP6iQ0wUk1zu5IfiJLcKq6rJ7hbgBy0nBOVapw6rKM1uNY4QG7aQygLdJBxGcaqcsaCbKcTpnxRHOcN1ZfyqWVuzGa7QVgrXgFyixS9/XKDfbQ9OFeeyC501lQgqx5I0FWmlAUBU/RUnc3yxk+fKrL3nKvjJqoOSWTvv584dyINEW6UIO5PN9i33DMxS4WgKZqbvDWGrKDo5nsZjnphS1Bu0FEWbB0WimNpcFiLi2zg5Of+4YI9zYTS9RjhCvX8ePXf8Zdz/0b+9oPoqCwq3Qbn9n1Ca5detW4zoXJMNJhcHoDP19sPcBwPEyBP4/a3MmHFAuRyjyqzvvW/iVe1cOR7mP8pv4pFEVBr94InFvKoNE+Uo+V48uecEBttZsy2OTWZRktRyYcJWFFhzATuwdOo4y6xC5WUUbBtFpHLzbOrKy8sF3vOtWsLGcQcbY3a24P7DymFS4BRcEa7CLeYM9HVLIK02bncKK6LK/mpTKx87yrdBvXLX1T4jlHEq+Z3egdRdPxLLPvA6J/+on9WCAknQXnkQRZaUQrXEp52A6yGhJBlhNsVXvzZrUSkm6cIKtlsI2mgWbq+5tQFZUtxRvm7Gc6HfrasuyUt+m0UXY4AVlz4tSVZ04/UP6z5X9GtqnQ5dF47KXvEu1r5cncTO5q/l+ebHwGwzJYk1/Lp7b/LTetfgc5vuxpf++ZKsxwml9Mry7LSRW8MAUaXghxLkqCRbxj5VsAeOTErznZW+8GWUb9ASzTnPzFZ2G0nZi0Hsvh3LjV9TeihgrtlCvLwpgguDNOHwHLRMkuceuNTvWmZz2Ww9kdyR+wG1pMtQjUG7fTO3PneRDx+UTx+N3gN/bak0B6NL1wjKnLGnUvcPPqG7hp9Q38Re3bUBQFy7IwWhI7WTNsejGaJ9ER12nfLqmC80vuXtKIVrSUikii+UVfIz2RXnqMYRTLoipbUgUB8vy5+DU/hmXwSCL3eU1eLVneuVvZKQ8mAju/02FwekGWZcbtobfAadP+cJ+qHms0v+7jLTnrAHjCbOdfq/J5LD+DsBGhIrOMOzZ+gNs33HLWRhrJUuAOJJ56J6uhv4m6vgY0RUuZhhdCnItdpVvZUrQB0zJ58NUfEC2otNN4IgMYiQL/mTCHerEGOmn2nT3IclL8nGZIzm5WbIKUwXiiHstp3Q7pXY8FoGQVgO4jP2LXip6tOU84HiGMnVeYkykzsuaSmzKYCDLUNEkVBLtLrVMfOTplsCRYzK7SrW6avtXfjjXUA6rm/nvMhlq4BDVn5PogTS/mlwRZaUQdlS7YOHCaE712C9TiaJxAQc0CHlnqUBTF3Q06mOj4NVepgo7SzEQbd8U+N9Nt4272toFpgMfP6bAdnMw0INpS+2ZWDEUwFIVej0aO6ufm1e/kk9s+zKq8FTP6XudipI371DtZTzfZu1gbC9fNafArxHxRFIV31b6NfH8uneEuHm/Yi165HmDCXaWpmO0nAWjJsFOoptrJ6gp3MxAdRF9iX+uMplfGNd0wEvVYTut2y7LcdEGn+1m6URQVNa+C/JgdPHWEuzCtiXcWexPt232mSUbW4h2KuxicGVSkQ9OL0dyUwVHzss7kpAqqhUtQ9JnPgXMoioK+YmS+o+xkzS8JstKI6s+iwJ+HzzCJmXGebX4BgKpwHE2aXrhG7wb5NT/rC9ac5dnnrizRxr0tPojB9HeynGBsOLeUnkRnsrIZpAsCaFkFvD2ew7qBMG/uGOCftn6YHaVb5j0Fz6nJmqp7Vzge5oVWu8387vIdc35cQsyXDE+A65a9GYCDHYcSbdVnNy/LaD+BCbR47KYXFZMEWQE9QFHivVff34iaW4ESKgIjTrzxoPs8c7DbTl1SFPREYX77cCeD8SF0VZ+X3e6FouVVkB030VCIm3G3C+SZnGtwKG6iyCDiOaWeEWSlU7oggFZmj0cxmo+MmZc1WjzR9EJPwoB5e7yHfa2QIGt+SZCVZkY3v3it014JqQzH02q7/VyNrmvaXLQer+aZ05+X58/Fp3kxMOnwaFiDXdNq3ezka7dm2w0z8v15BGbRlKKwZjs3tfRxmb8Cf2bBjF+fDE5NVle4h1iig9JEXmjdT8SIUpRRwIocGTkg0svqvJUoKDQPttJfVAWKhtnT7KYFT5fRdoIuj0YUC13V3UWMiVSNShlUFGVkMPHJkVbuzi6WWrAExWc32XHmY1UmaSh5qlLzKtGAXMu+HZqsLqs70gNAdtxElUHEc0rNKQGn0YXHb6d1phGtcAnoXqxw/6SZLcmox3Komfl4N1+LXrPlnFIPxcxJkJVmRtdlOesjVZ5QSgxOTRWjd7K2l2yZ85+nKIq7m9WaZTeXcIpQz8bssi++LQH73E22Wj0V77or8W55C74975nV65Mhy5OJT/NiYdE1SRt3y7J4JpEquLts54RDXoVYzIKeDDf17nB/A1qZvUo9ky6DlmVhtJ90m16UBYvPOm7BGUpc32fXZXmWJIKs+v1Yhv1Z4bSSH12PVZfm9VgOp8lCftRe/JmsLqtn0A6+QnFDdrLmmKKobjCg5VW6M9vShaLpaMXj67Ic5mA3Vl8roLj1W+fKt/VtBN54B4qWvgsmqSi9fnOF3WEwMrJT4DVNSnMlVXC0iqwyyoIlLM9ZwrKcmnn5maVukGW3/p1OXZazk9Ws2eHybFN2FN2Lb8tbFnQ2hqIoI80vJkkZrO9vpGHgNLqqs6N07oNfIRbC6nw7sDrU9Tp61UZghkFWXxtEBt1GOmVTXBecocT1/YlBpEVLUTJyIBbGaHrNDtqceqzEfCwYaXpRnab1WA7NCbKG7eyCya5PPYOJQcTo51QjI6bHSalLVpCRatx5Wc3jgyy34Ud+FYo3/UYnnE8kyEozakE1FZGRwt2KcBw9v2bhDigFeVSdf9zxMf520wfnrTbJqaVq9dmpicYUdVmWaWD2JDoLGvbw4sVeFzEyK2vim5i9iV2sTYUXkOkJzttxCTGf1uTZ6T+Hu46iVF0A2DdV0x1SbrTbs6xaMu0Fm4opOo5WZJWjoNAd6aEv2o+iqCP1YKdexOw+jTXcC5rX3T2ImXEaE0FZuu9kKf5MlGCu2/xi0iArMYg4W5eb3vngveAq/FfcjnfzdQt9KHNCLx0ZSmyd0WzFHUI8y/lYInVIkJVmFN1LQXYpfsN+01ZGYmgF6f0hOVvzmY7mpAtOt8Og1dcGZhxD99Ictj/0Z9K+PRWdrcPgUGyYF1v3A9LwQqS36lAlGXqA4fgwDYTtQnTLdAevTsVIDAxu9tof31PNzgvofooy7JbjTsqg7qQM1u3DSDTA0EpXujs0TQOniVsGQU8GBefBTCg1r3JUkDVxTVZP1G58kSuDiOeFoup4lm5D8cy8DnkxUIsSdVmRgXH3A0ZLYghxEuqxxMKSICsN6YXLWD5sz/1YMRRNu/ani5Gzk9VpDBFVGDOEcCLOTldXXglxM45P85IfyJ3z45xLIwOJx9/EPN/6ElEzRkmwmGXZNfN8ZELMH1VRWZ3YzTrU+fqoXaXpdRk02k8SVhS6LPsaP53FF6cuqyGxO6WVrQJvBtZwH9GX7XmBE83Hqg5Vnhe1kdqoNu7tw50TdnzrMex0wuzzIOgUc09RdTeIGl2XZYUH3HpsCbIWPwmy0pBWtJS3tfVzW0MXK9RM1EBooQ/pvJflzSTLk4kFtHl1rP4OrFhk0uc7K1stoRwAyoKl8952PdmcnayOMwrL7YYXzwGwRxpeiPOAG2R1HUGv3ghAvPEgljF5501IDCjvOEVLYghxji+boGfq9LWqkF2XVZcYSqyoOnrVBvt7DvUAI/OxAE71nh9NLxxqXgW5MQPFgqgRpT82MObrhmkwYNlNQnKCMohYJIdblzUqyDJajwIWanYJakb2Ah2ZSJbFfdcmJqQWLSXDtKiKxGUXK4WUJnazWoL2gN2zdRh0m1747RquqVKCFgN3Vla4C8M03MdP9tVxerAFj+qZ88HQQqSC1fl2kFXf18hQTjFKIATRYbfgfTJmVyMYcZqnGEJ8pjM7DALoS7a6/634MlFHzSKqS7RvP3+CrEp0ICeRZn9mh8HeaD8WoFoWoazFfy0WqcGpy4o3j9RlxaUeK61IkJWG1OxSSOQxaxJkpYyyYDEAbdPoMOjuZKl2MLLY67EAsn0hdFXHtEy6I73u407Diy1FG8jwBBbq8ISYNzm+bMqCJVhYHOk5jlZp7ypNNZjYqcdqTexwTzfIqsgsQ0GhN9rnDtvVK9eBZtdgaeVr3DbZg7Eh2hIpvTVp3lnQoeaUgqKNtHE/I6W5O9wD2IOItaz8+T48kabUwhrQfRAZtBdQGF2Pde5DiMXCS8kg6+TJk9xyyy1s3LiRXbt2cddddxEOh2f0PR5//HFqa2u55ppr5ugoU5eiqm5+vdMGVSw8t/mF196dmqwuyzJNd5frdMy+IVrsnQXBrkUZaeNu38QMxoZ4qc0u+N9dvnPBjk2I+bYm0cr9tc7X0Ws2AnYr94nqgRxG20kAd0bWdK8Lft1HcbAIsEclACi6D32JvXOs12xyn+vMxyoM5E8rFTEdKJqOmlM6aYdBJ8jKjhuoMiNLJImi6u6OlXH6MFYsgtleB8hOVrpIuSCrr6+P97znPQwODvLVr36VT37ykzzyyCN8+tOfnvb3CIfD3H333RQUpNeU8JnwX/RXBK77xzHFzGJhuW3cFTu335ykjbvV3w5GnEGPj55EbUBZGqQLAhQmisaddJznWl4kbsYpzyw9b1bNhYCxdVla2VrQdKz+9kmvCwBm+wlMoNmyFx1nMqC8eoKUQf/u9xC4+hPoy0YWOE6dZ6mCDjW/gvyYM5B47E5WT38bACHDRAnmzPehiTSmua3cX8NoOw6WPexayTx/71/TScqNfv7Rj35EX18fP/3pT8nLs2/INE3j7/7u77j11ltZtmzZlN/jG9/4BmVlZVRUVPDKK6/M9SGnJMWfiZ6mQ/wWq5JEumCvGWFIVQhOcjNlJFIFW/MKgSj5/jwCenq0sR2ZldWBZVk8nUgV3FMuDS/E+WVZzhK8qoe+aD+nI13kla3BaHiZeN0+tLzxg8Ot6DBm92m6PBpRK46u6u77aTqqsip4ruVFdygxgOINjFuIczoLnndBVl4F+c0vAdAx3DXma10DdpCVjQdFTbnbJrGI6WWriQLxltdRE4OxtdJa+TxMEym3k/X73/+eXbt2uQEWwFVXXYXX6+Wpp56a8vX19fU8+OCDM9r5EmI+BHQ/eX67DXuLV8fqb8OKR8c9z1nJbs1yho0u/lRBh9thcLiLYz0naB1qx6t52Vq8aYpXCpFePKrOylx70fC1rlGt3Ov3T/h8o+MUYLn1WGXBYjRVm/bPczoM1vc3TpqSaFmWmy5Yk31+7SxrZ5mV1ZMIumQQsUg2taDarqGPDBI7/HtAWrenk5QLso4fPz5ut8rr9VJVVcXx48enfP0XvvAFrr/+elatWjVXhyjErDl1Wa3BDLAszN6Wcc9xml44dRdlaRVkjexkPX3abtu+rXhj2uzUCTETqxN1WYc6R1q5m63HMYf7xj3XqcdqybYXamZ6XXCaX/RF++mNjv/+AJ3hLgZig+iKlhbNdmZCzasgLxFkDcWHGYwNuV/rSTQLyZFBxCLJFFVzgypr2G4IpZVK04t0kXL73n19fYRC4+c6hUIhent7J3jFiCeeeIJ9+/bx2GOPJfWYdH3hY1FNU8f8v1icKkKlvNL5Gm2ZWdDZi9LXjF5cM+b8Wr1204vmRO1WVXZ5SvwOJkNJlj1jpn2ow617uLjqDWnz95uIvHfT27mc3wuKVvPj13/G8d5TmMFMtMIajPZTWI0vo6++aMxzwx2JIMvvhai9MzWT942u+ynLLKFpoJmmwdMUBMcPN68fsOu1KrLKCHi9M/77LGZWdgE+bwahuEGfrtEV7SIv074X6YnbAVduRl5aX6vOJ6l0XfZWrGa4wW4Apfiz8BaUS7rgOUqV85tyQdZkLMs66y9dJBLhi1/8InfccceYVMNzpaoKubnBpH2/cxUKSYvrxWxFUTWPnYS2xPwrz1D7mN+vrCwfnd2nMYCWmL2osLZ8KblZqfM7eC5C2X40RSVu2SvGy3Kr2Vh9fqzayXs3vc3m/ObmBikOFtA62EFTtJFlq3bQ3X4Kml4m9w1vHvPcPifIUuwU41WlS2b82bSioIamgWZao63k5m4f9/Xmk3aq8qriZSn1uTdfwkXV5Mea6dM1hpQBQqEAlmXRmxhEXFZQfl7+u6SzVLguh1dtZvjZhwEIVK8hLy9zgY8ofSz0+U25ICsUCtHXNz6Vob+//6xNL77zne+gqipXX321+/pYLIZpmvT19eH3+/HOYmXONC36+oamfuIc0zSVUChAX98wRmJgolh8clR79fi0GcECBk+fROkedM9vT2MDVjxKp99HzDTwaV48sQDd3YMLe+BJlB/Ioy2xi/WG0u1p9XebiLx309u5nt9VeStpHezg+boDVCeGcQ+d2E9XezeKbn9mmYM9GH0dhFWV9kTqWja5M37vlPjtdOUjbScmfO3hxByuMn9Z2r8vJ2Jll5Pf1sjJAJxqb+KC3HXgM4hj17D5vfnn5b9LOkql67LlKwJvAKLDWAXL5HcsCeby/IZCgWnvkKVckLVs2bJxtVfRaJT6+nr+/M//fNLXnThxgrq6Onbt2jXua9u2beMzn/kMf/EXfzGrY4rHU+fGyDDMlDoeMTP5vgJURWXYitOnqeR2NY05n9EOu+i8JScfiFMWLME0wCR9znmBP5+2oQ78mp+NBRecN7/P8t5Nb7M9v6tyVvBUwx94peMIb19+PUowD2uwi0j9q+hViSHFzfZnYlt+CRAnx5eNXw3M+OdVBO3mF3W9jcRixpjskLgZdzsPVgbLz8/f1Zxy8pvsXfbWwQ4Mw6R3qAeAoGGiZxScn/8uaSw1rssK3tWXEjv2R9TqLSlwPOljoc9vygVZF110Effffz/d3d3k5tqr/o8//jjRaJSLL7540td94AMf4K1vfeuYx775zW9y8uRJ7r77bmpqaubysIWYFo+qUxQooGWojRafTnZfG5YRs6e+A2aXfZPTEswEetJiCPGZyjNLOdR1hB2lm/En/t5CnK9W5i5DUzQ6hjtpH+4kVL2R2KEniNftd4Mso93eYWrNyQOrbdbXhfLMUlRFpT82QE+kl1x/jvu1poFm4macoJ4xo9bw6UTLryQ/OrbDYNegPdMvFDdQMmUQsZgbvh034Ntxw0Ifhkiyha/4O8O73vUusrKyuO2229i7dy8//elP+fznP8+11147Jl3wH/7hH1izZmS+x7Jly9ixY8eY/xUWFpKRkcGOHTsoLi5eiL+OEOO4Q4kDfrBMzN5W92vOjKxmj73CnI5B1hurL+Eva/+ctyz7s4U+FCEWnF/3szS7Gki0cq/aCNit3J1W60Yije+0316UmO11wat5KE3M66vrbxzzNWc+VnWo8rwtuldzy8mPJ4KsREpze499Tc6OWyiB8U25hBBiMikXZIVCIb7zne+QkZHBHXfcwT333MM111zDXXfdNeZ5pmliGMYCHaUQszfSxt0ubjVHDSU2uuz/brbCAGnZRjnDk8GF5TvwaudX9zIhJrNmVCt3rWwV6D6swW7Mzjosy8Rot5teOB1Hz2XxpTrLHnja0Dc2yKobFWSdrxRvgHyfnUHTHxskHA/TmVgECykeFCXlbpmEECks5dIFAZYsWcK3vvWtsz7nnnvu4Z577pnyOUKkmlJnJ8trDxJ15mJZlonRfZohVaHHGAZGdr2EEOlrTV4tPzv+K17vOU5cVdEr1hE/9SLxU/vw6H6IDmFqHk6H7aG45xJkVYUq+EPzCxPsZNUDUHMeB1kAmbkVBOMNDOoq7UOddCbSBXP0he9CJ4RYXGRZRoh55u5kEcMEzB579yre2wHxCM2JlKB8f54M6RXiPFCeWUrIm0XUiHKi55Q7mDhevx+jzW560VtYSdSMoifqOmerKrGTVd/f6KYjDsWGaB1qB6AmVHUOf5PFT82rID8xlLhtqIOu4R5ABhELIWZOgiwh5llBIA+P6iGGSZdHc9MFY4nOgq3ZdrpKOtZjCSHGUxSF1XkrAbsuS6vaACiYHXXET70IQEuuHViVBovRVG3WP6sssxRN0RiMDdEV7gGgLpE6WBDIJ9N7fs+BUvMqyY/FAWgf7qQ7arfTzvGPH94shBBnI0GWEPNMVVRKg0UAtHh1zN4WLCNOtMO+0WnJsNNSJMgS4vyxJhFkHeo6ghoIoRbbjZ7ip14CoCVg72qf63XBo+puGnJ9ImXQaXpxvqcKAqj5Y3eyekx7+HNOsHAhD0sIsQhJkCXEAigL2jdKLQEfmAZmXxvRdvtG57Rup/BIkCXE+WNV3koUFJoGmumJ9Lopg45m1d5dScZ1oSrLnpc1EmQ59Vjnd6oggBoqJj/RU6upp4GhxIzC3Cy5HgshZkaCLCEWQGmm3Ua5LcNOzTG6moh1NGIArabd9EKCLCHOH5neoFsv9VrXUfTqTe7XFF8mTYmmFxVJCbISdVl9dl2WNL0YoagahYF8AOoHWwDwmiYZIRkDI4SYGQmyhFgATvOLFq/9FjS6m4h2NNDp0YhZJl7NS0FABl8KcT5Zk5+oy+o8gppThpJlp6hFi2roTARZZckIskIjzS86w90MxAbRFI2KNBwZMRuFIXunz8TOKgjFTbTM/IU8JCHEIiRBlhALwKmJ6CBGTIF4wytY0TDNfnt2VHmwBFVmsghxXlmdZ8/LOtx1FAsLz/KdALQV2UFRji+bTM+5N6YoC5agKxpD8WFebN0P2DvnHs1zzt87HWTlVeM3TPfPIQPwnd8NQYQQMyd3cUIsgGxviAw9gAm0e3TizUcBaMnKBpKzWi2EWFxqQpUEdD+D8SHq+hrxbrmewNWfoK3ITuNL1tw8XdXda8zepj8mfrbUYzm0/Eq3+QVAjuJBUZQFPCIhxGIkQZYQC0BRFEqDo4cS22kpLQF7RlYy6i6EEIuLpmqsyl0BwGtdR1BUHb18DU2J2qBkpvM5KYPdkR5A6rFGs9u4jwqyZBCxEGIWJMgSYoE4q9ItieHDAM2qkfiaBFlCnI9WJ+qyDnW+7j7WNGAHWeXB5OxkwUiHQUdNtuxkOdSMbAqskVlk2TKIWAgxCxJkCbFAnOYXrRkZAAypCj2WPZOlPElpQUKIxWVNoi7rVF89Q7EhTMukabAZgPKsJO5kZY3sXAX0gNtRT9gKRg0fzvXnLNyBCCEWLQmyhFggzk5Wa6LDYLNPByDfn0tA0lOEOC/l+nMoCRZjYXG4+xidw91EjSi6qlMUKEjazykLFqOr9jWnJlQpjXbOUDhqoSs3s2gBj0QIsVjJVVWIBVIWtOeudBMnrCi0+OzOXuXSRlmI89qavJFW7k0DpwEoDRajqdrZXjYjmqq5s/ikHmu8orwl7n/nhiR9WwgxcxJkCbFAMjwZ5PjsboKtPo3WrBAgqYJCnO+clMFDXa/TOJBIFQwm/0b/sso9VGaWsaNka9K/92KXU7CM9f1h1g6Eyc0pn/oFQghxBn2hD0CI81lpsJieSC+dyzbRrg3BULvsZAlxnlueswSP6qEn0suLbfsBKM9KfpC1tXgjW4s3Jv37pgMtr4Ibu6IogJZVgDHlK4QQYizZyRJiAbnNL4rKaUy0UpadLCHObx7Nw4qcpQC0DXUAc7OTJSan6F6y3vppyt79eRSPb+oXCCHEGSTIEmIBOc0vDrS9QsyI4VU9FEiXLyHOe2vya8f8uVzGOsw7vaAKX+nShT4MIcQiJUGWEAvI2cnqifQBdkqQdPkSQjjNLwCyvSEyvcEFPBohhBAzJXdzQiygkmARCor754okzsERQixeRRmF5CVmNc1FPZYQQoi5JUGWEAvIq3nHDAGVlCAhBICiKKwvWA1ATZa0WBdCiMVGugsKscBKM0toG7aL2ytlJ0sIkXDt0jdRFixhW8nmhT4UIYQQMyQ7WUIsMGcoMUhnQSHEiIDuZ3f5Tnyad6EPRQghxAxJkCXEAitLpAgWBvMJeAILfDRCCCGEEOJcSbqgEAtsff5qdpVtZWfNxoU+FCGEEEIIkQQSZAmxwDyah/euexe5uUG6uwcX+nCEEEIIIcQ5knRBIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgixbIsa6EPIpVZloVppsY/kaapGIa50Ich5oic3/Ql5za9yflNX3Ju05ec2/Q2V+dXVRUURZnWcyXIEkIIIYQQQogkknRBIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbJS3MmTJ7nlllvYuHEju3bt4q677iIcDi/0YYlZqKur48477+T6669nzZo1XHPNNRM+76mnnuItb3kL69ev58orr+T73//+PB+pmKlf/epX3HbbbVx88cVs3LiRa6+9lh/84AeYpjnmeXJuF5+9e/dy0003sXPnTtatW8fll1/O3XffTX9//5jnybld/AYHB7nooouora3l4MGDY74m53fx+clPfkJtbe24//3rv/7rmOfJuV28fvzjH3Pdddexfv16du3axQc/+MExX1/oc6vP608TM9LX18d73vMeysrK+OpXv0pXVxd33303PT094y4SIvUdPXqUp556ig0bNmCaJpZljXvOvn37uO2227j++uv5+7//e1566SXuuusuvF4v73jHOxbgqMV0PPjgg5SVlfGJT3yC/Px8nnvuOb7whS/Q0NDAJz/5SUDO7WLV29vLpk2beM973kMoFOLo0aPce++9HD16lG9/+9uAnNt08fWvfx3DMMY9Lud3cXvggQfIyspy/1xcXOz+t5zbxevee+/lP//zP/ngBz/Ihg0b6O3tZe/eve7XU+LcWiJlfeMb37A2bNhgdXZ2uo/9/Oc/t1auXGkdO3ZsAY9MzIZhGO5/f/KTn7Suvvrqcc+55ZZbrLe//e1jHvv0pz9tXXjhhWNeL1LL6Peo44tf/KK1fv16KxKJWJYl5zadPPzww9bKlSutlpYWy7Lk3KaDY8eOWRs3brR++MMfWitXrrRefvll92tyfhen//7v/7ZWrlw54fXZIed2cTp27Ji1evVqa+/evZM+JxXOraQLprDf//737Nq1i7y8PPexq666Cq/Xy1NPPbWARyZmQ1XP/naLRqP88Y9/5Oqrrx7z+LXXXkt7ezuHDh2ay8MT52D0e9SxevVqIpEIPT09cm7TTE5ODgDxeFzObZr4whe+wLve9S6WLFky5nE5v+lLzu3i9ZOf/ITKykp279494ddT5dxKkJXCjh8/zrJly8Y85vV6qaqq4vjx4wt0VGKu1NfXE4vFWLp06ZjHly9fDiDnfJF58cUXycnJIT8/X85tGjAMg0gkwquvvsp9993HpZdeSnl5uZzbNPDYY49x+PBhbr/99nFfk/O7+F1zzTWsXr2ayy+/nG984xtuSqic28XrwIEDrFy5kvvuu49du3axbt06brrpJl577TUgdc6t1GSlsL6+PkKh0LjHQ6EQvb29C3BEYi455/TMc+78Wc754nHw4EF+8pOfcPvtt6NpmpzbNHDppZfS2toKwJ49e/jyl78MyPt2sRseHuaee+7hYx/7GJmZmeO+Lud38SosLOSOO+5gw4YNKIrCE088wX/8x3/Q2trKnXfeKed2EWtvb+fVV1/l6NGjfPazn8Xj8fC1r32N973vffzv//5vypxbCbIWIcuyUBRloQ9DzJHJzq2c88Whvb2dD3/4w6xfv54PfOADY74m53bx+uY3v8nQ0BDHjh3j61//Oh/84Ad58MEH3a/LuV2c7r//fvLz83nb29521ufJ+V189uzZw549e9w/7969G5/Px3e+850xXejk3C4+lmUxNDTEvffey4oVKwBYu3Ytl19+OQ8//DCbN28GFv7cSrpgCguFQvT19Y17vL+/f8IdLrG4ZWdnA+NXWJzfATnnqa+/v58PfOAD+P1+7r//fjweDyDnNh2sWrWKzZs3c8MNN/C1r32N5557jscff1zO7SLW1NTEt7/9bT784Q8zMDBAX18fQ0NDAAwNDTE4OCjnN828+c1vxjAMXnvtNTm3i1h2djYFBQVugAVQVFTE0qVLOXbsWMqcWwmyUtiyZcvG5Y1Go1Hq6+vH1WqJxa+qqgqPx8OJEyfGPH7s2DEAOecpLhKJcOutt9LR0cEDDzxAbm6u+zU5t+ll9erVaJpGfX29nNtFrLGxkVgsxl//9V+zbds2tm3b5u5w3Hzzzbzvfe+T85vG5NwuXpOdG8uyUFU1Zc6tBFkp7KKLLuKPf/wj3d3d7mOPP/440WiUiy++eAGPTMwFr9fLzp07+dWvfjXm8V/84hcUFhayZs2aBToyMZV4PM5HPvIRDh8+zAMPPEB5efmYr8u5TS/79u3DMAwqKirk3C5iq1ev5qGHHhrzv0996lMAfPazn+X//J//I+c3zTz66KNomsaaNWvk3C5il1xyCR0dHbz++uvuY62trZw4cYLa2tqUObdSk5XC3vWud/G9732P2267jdtuu43Ozk7uuecerr32WllhWYSGh4fd1vtNTU0MDAzw2GOPAbB9+3by8vK4/fbbuemmm/j0pz/Ntddey0svvcSPf/xjPve5z03ZAl4snM997nP87ne/4+Mf/zjhcJj9+/e7X1u+fDmZmZlybhepD33oQ6xbt47a2lr8fr8bSNfW1nLFFVcAyLldpEKhEDt27Jjwa2vXrmXt2rWAnN/F6pZbbmHnzp2sXLkSgN/+9rf813/9FzfffDOFhYWAnNvF6sorr2Tt2rXccccdfOQjH8Hr9XLfffeRl5fHDTfcAKTGuVUsy7Lm5SeJWTl58iR33XUXL774In6/n2uuuYa/+7u/w+/3L/ShiRlqbGzk8ssvn/BrDz30kPth/9RTT/HlL3+Z48ePU1JSwvve9z5uvPHG+TxUMUOXXXYZTU1NE35Nzu3i9s1vfpNHH32U+vp6LMuivLycK6+8kltuuWVMNzo5t+nhueee4+abb+b//b//x/r1693H5fwuPnfddRd79+6lpaUF0zSpqanhHe94B+9+97vHND6Qc7s4dXZ28sUvfpGnnnqKeDzOtm3b+NSnPjWmbftCn1sJsoQQQgghhBAiiWQvVAghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCGEEEKIJJIgSwghhBBCCCGSSIIsIYQQQgghhEgiCbKEEEIIIYQQIokkyBJCCCHm0GWXXcZll1220IchhBBiHukLfQBCCCHEVBobG7n88svP+pxVq1bxs5/9bJ6OSAghhJicBFlCCCEWjaqqKq677roJv1ZQUDDPRyOEEEJMTIIsIYQQi0ZVVRV33HHHQh+GEEIIcVYSZAkhhEg7tbW1bN++nX/+53/mS1/6Es8++yyRSIT169fz0Y9+lM2bN497TXd3N/fffz+/+c1vaGtrIysrix07dvChD32I5cuXj3t+NBrlhz/8IY888gjHjx8HoLS0lD179nDbbbeRnZ095vlDQ0N85Stf4dFHH6W7u5slS5Zw++2386Y3vWnM8/r7+/n2t7/Nr3/9a5qbm1FVlcLCQjZt2sSHP/xhSktLk/gvJYQQYi4olmVZC30QQgghxNk4NVm7d+/mW9/61pTPr62tpba2lr6+PgoLC9m5cyetra08+uijAHzrW99ix44d7vO7u7t55zvfSV1dHdu3b2fjxo00NTXx61//Gq/Xy7e//W02bdrkPj8SiXDLLbfwwgsvUFNTw549e/B4PNTV1fHMM8/wox/9iNWrVwN244tYLEZ5eTm9vb284Q1vYHh4mEcffZRwOMwDDzzA7t27AbAsi3e+850cOHCAzZs3c8EFF6CqKk1NTfzhD3/gvvvuG3PcQgghUpPsZAkhhFg06uvruffeeyf82oYNG7jooovcPx85coTrr7+eL33pSyiKAsDb3/52br75Zv7pn/6Jxx57DFW1m+z+y7/8C3V1dfzN3/wNH/vYx9zvsXfvXt7//vfz93//9/zqV79yn/+Vr3yFF154geuvv567774bTdPc1/T397vPc7S1tbF+/XoeeughvF4vANdeey3vfe97efDBB90g6/XXX+fAgQNceeWVfO1rXxvzPaLRKLFYbFb/bkIIIeaXBFlCCCEWjfr6+nHBh+Pmm28eE2RpmsZHP/pRN8AC2L59OxdffDFPPvkkL730Elu3biUajfLLX/6SnJwcbr311jHfc8+ePezevZunn37afb5hGDz88MNkZWXxj//4j2MCLICsrKwJj+9Tn/qUG2AB7Nq1i/Lycl555ZVxz/X5fOMe83q9Y14vhBAidUmQJYQQYtGYbrogQFlZ2YT1S1u2bOHJJ5/k8OHDbN26lRMnThAOh9m+fTuBQGDc83fs2MHTTz895vkDAwO84Q1vGFd3NZlQKERlZeW4x4uLi9m/f7/752XLlrFy5Up+8Ytf0NLSwhVXXMGWLVtYu3btuGBOCCFE6pJhxEIIIdJSfn7+hI87rd77+/sBGBgYGPP4VM/v6+sD7ABpuibb3dJ1HdM0x/z5O9/5DjfeeCN1dXXcc889vOMd7+DCCy/ka1/7GoZhTPtnCiGEWDgSZAkhhEhLnZ2dEz7e0dEBjAQ+mZmZYx6f7PnO80KhEACtra3JO9hR8vLyuPPOO9m7dy+PPvood955Jzk5Odx777088MADc/IzhRBCJJcEWUIIIdLS6dOnaW5uHvf4iy++CMCqVasAWLp0KT6fj4MHDzI8PDzu+S+88AKA2y1wyZIlZGZmcvDgQXp7e+fq8FEUhWXLlnHjjTfy4IMPAvDEE0/M2c8TQgiRPBJkCSGESEuGYfDv//7vjJ5U8vzzz/PUU09RXV3tzsryer1cffXVdHd3841vfGPM9/jDH/7A73//+zHP13Wdd77znfT39/OFL3xhXApff38/g4ODszrmhoYGjh07Nu5xZzdtooYYQgghUo80vhBCCLFonK2FO8Add9zh/ndtbS3PP/88N9xwAzt37qStrY1f/vKX6LrO5z//+TFt1j/+8Y/zwgsvcP/997Nv3z42bNjgzskKBAJ88YtfHPP8j3zkIxw4cICf/exnHDhwgD179uD1emlsbGTv3r384Ac/cHe+ZuLIkSPcfvvtrF+/nhUrVlBYWEhrayu/+c1v0DSNv/qrv5rx9xRCCDH/ZBixEEKIlOcMI57KkSNHADvA2r59O1/60pf40pe+xLPPPkskEmH9+vV89KMfZcuWLeNe29XVxde//nWeeOIJ2trayMzMZPv27XzoQx9i5cqV454fjUb53ve+x89//nNOnjyJqqqUlZVx0UUXceutt7q1W5dddhkwcarfu9/9bp5//nn3uFtaWvj+97/P888/T0NDgztMef369bz//e/nggsumP4/mhBCiAUjQZYQQoi04wRZ3/3udxf6UIQQQpyHpCZLCCGEEEIIIZJIgiwhhBBCCCGESCIJsoQQQgghhBAiiaQmSwghhBBCCCGSSHayhBBCCCGEECKJJMgSQgghhBBCiCSSIEsIIYQQQgghkkiCLCGEEEIIIYRIIgmyhBBCCCGEECKJJMgSQgghhBBCiCSSIEsIIYQQQgghkkiCLCGEEEIIIYRIIgmyhBBCCCGEECKJ/n+bS8D4tZ8iKgAAAABJRU5ErkJggg=="},"metadata":{}}]},{"cell_type":"code","source":"x_test = []\nfor x in Xsm_test.tolist():\n    if sum(x) == 0:\n        x[0]=1\n    x_test.append( x/ np.linalg.norm(x))\nx_test[0]","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:43:08.475961Z","iopub.execute_input":"2023-06-16T19:43:08.476322Z","iopub.status.idle":"2023-06-16T19:43:08.499214Z","shell.execute_reply.started":"2023-06-16T19:43:08.476292Z","shell.execute_reply":"2023-06-16T19:43:08.498043Z"},"trusted":true},"execution_count":25,"outputs":[{"execution_count":25,"output_type":"execute_result","data":{"text/plain":"array([ 0.01919983, -0.63115174,  0.38150674, -0.17221453, -0.22760679,\n       -0.37740984, -0.26502463, -0.04219778, -0.03361119,  0.        ,\n        0.        ,  0.        ,  0.        ,  0.39834928])"},"metadata":{}}]},{"cell_type":"code","source":"y_pred = [np.sign(variational_classifier(weights, bias, f)) for f in x_test]","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:44:28.898244Z","iopub.execute_input":"2023-06-16T19:44:28.898931Z","iopub.status.idle":"2023-06-16T19:44:34.437374Z","shell.execute_reply.started":"2023-06-16T19:44:28.898898Z","shell.execute_reply":"2023-06-16T19:44:34.436380Z"},"trusted":true},"execution_count":28,"outputs":[]},{"cell_type":"code","source":"y_test_pred = []\nfor i in y_pred:\n    if i < 0:\n        y_test_pred.append(-1)\n    else:\n        y_test_pred.append(1)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:44:34.439162Z","iopub.execute_input":"2023-06-16T19:44:34.439517Z","iopub.status.idle":"2023-06-16T19:44:34.451711Z","shell.execute_reply.started":"2023-06-16T19:44:34.439487Z","shell.execute_reply":"2023-06-16T19:44:34.450619Z"},"trusted":true},"execution_count":29,"outputs":[]},{"cell_type":"code","source":"from sklearn.metrics import confusion_matrix, roc_curve, auc\nfrom sklearn.preprocessing import StandardScaler\n\n# demonstration of calculating metrics for a neural network model using sklearn\nfrom sklearn.metrics import accuracy_score\nfrom sklearn.metrics import precision_score\nfrom sklearn.metrics import recall_score\nfrom sklearn.metrics import f1_score\nfrom sklearn.metrics import cohen_kappa_score\nfrom sklearn.metrics import roc_auc_score\n\naccuracy = accuracy_score(ysm_test, y_test_pred)\nprint('Accuracy: %f' % accuracy)\n# precision tp / (tp + fp)\nprecision = precision_score(ysm_test, y_test_pred)\nprint('Precision: %f' % precision)\n# recall: tp / (tp + fn)\nrecall = recall_score(ysm_test, y_test_pred)\nprint('Recall: %f' % recall)\n# f1: 2 tp / (2 tp + fp + fn)\nf1 = f1_score(ysm_test, y_test_pred)\nprint('F1 score: %f' % f1)\n \n# kappa\nkappa = cohen_kappa_score(ysm_test, y_test_pred)\nprint('Cohens kappa: %f' % kappa)\n# ROC AUC\nauc = roc_auc_score(ysm_test, y_test_pred)\nprint('ROC AUC: %f' % auc)\n# confusion matrix\ntest_matrix = confusion_matrix(ysm_test, y_test_pred)\nprint(test_matrix)","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:53:49.144184Z","iopub.execute_input":"2023-06-16T19:53:49.144895Z","iopub.status.idle":"2023-06-16T19:53:49.169371Z","shell.execute_reply.started":"2023-06-16T19:53:49.144860Z","shell.execute_reply":"2023-06-16T19:53:49.168510Z"},"trusted":true},"execution_count":43,"outputs":[{"name":"stdout","text":"Accuracy: 0.749064\nPrecision: 0.000000\nRecall: 0.000000\nF1 score: 0.000000\nCohens kappa: 0.000000\nROC AUC: 0.500000\n[[200   0]\n [ 67   0]]\n","output_type":"stream"}]},{"cell_type":"code","source":"from sklearn.metrics import classification_report\nclasses=['No Backorder','Backorder']\nprint(classification_report(ysm_test, y_test_pred))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:56:58.750408Z","iopub.execute_input":"2023-06-16T19:56:58.750779Z","iopub.status.idle":"2023-06-16T19:56:58.766028Z","shell.execute_reply.started":"2023-06-16T19:56:58.750750Z","shell.execute_reply":"2023-06-16T19:56:58.764981Z"},"trusted":true},"execution_count":48,"outputs":[{"name":"stdout","text":"              precision    recall  f1-score   support\n\n          -1       0.75      1.00      0.86       200\n           1       0.00      0.00      0.00        67\n\n    accuracy                           0.75       267\n   macro avg       0.37      0.50      0.43       267\nweighted avg       0.56      0.75      0.64       267\n\n","output_type":"stream"}]},{"cell_type":"code","source":"from imblearn.metrics import classification_report_imbalanced\nprint(classification_report_imbalanced(ysm_test, y_test_pred))","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:57:26.916173Z","iopub.execute_input":"2023-06-16T19:57:26.916536Z","iopub.status.idle":"2023-06-16T19:57:26.933923Z","shell.execute_reply.started":"2023-06-16T19:57:26.916507Z","shell.execute_reply":"2023-06-16T19:57:26.933019Z"},"trusted":true},"execution_count":50,"outputs":[{"name":"stdout","text":"                   pre       rec       spe        f1       geo       iba       sup\n\n         -1       0.75      1.00      0.00      0.86      0.00      0.00       200\n          1       0.00      0.00      1.00      0.00      0.00      0.00        67\n\navg / total       0.56      0.75      0.25      0.64      0.00      0.00       267\n\n","output_type":"stream"}]},{"cell_type":"code","source":"plt.figure(figsize=[10,7])\nax = sns.heatmap(test_matrix/np.sum(test_matrix), annot=True, cmap='Blues', fmt='0.2%')\n\nax.set_xlabel('\\nPredicted Values')\nax.set_ylabel('Actual Value\\n');\n\nax.xaxis.set_ticklabels(['No Backorder','Backorder'])\nax.yaxis.set_ticklabels(['No Backorder','Backorder'])\n\n## Display the visualization of the Confusion Matrix.\nplt.show()","metadata":{"execution":{"iopub.status.busy":"2023-06-16T19:55:00.614255Z","iopub.execute_input":"2023-06-16T19:55:00.614949Z","iopub.status.idle":"2023-06-16T19:55:00.947202Z","shell.execute_reply.started":"2023-06-16T19:55:00.614915Z","shell.execute_reply":"2023-06-16T19:55:00.946285Z"},"trusted":true},"execution_count":47,"outputs":[{"output_type":"display_data","data":{"text/plain":"<Figure size 1000x700 with 2 Axes>","image/png":"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"},"metadata":{}}]},{"cell_type":"code","source":"","metadata":{},"execution_count":null,"outputs":[]}]}
